Transfer Matrices and Partition-Function Zeros for Antiferromagnetic Potts Models. V. Further Results for the Square-Lattice Chromatic Polynomial

We derive some new structural results for the transfer matrix of square-lattice Potts models with free and cylindrical boundary conditions. In particular, we obtain explicit closed-form expressions for the dominant (at large |q|) diagonal entry in the transfer matrix, for arbitrary widths m, as the solution of a special one-dimensional polymer model. We also obtain the large-q expansion of the bulk and surface (resp. corner) free energies for the zero-temperature antiferromagnet (= chromatic polynomial) through order q^{-47} (resp. q^{-46}). Finally, we compute chromatic roots for strips of widths 9 <= m <= 12 with free boundary conditions and locate roughly the limiting curves.

==> data_CYL.m <==
(* data_CYL.m 

   This mathematica script contains all data for CYLINDRICAL 
        boundary conditions

   Created: 8/Aug/2008

*)



(* Coefficients b_k(m) = b[k,m]  *)

b[0, 0] = 0;
b[0, 1] = 0;
b[0, 2] = 1;
b[0, 3] = 1;
b[0, 4] = 1;
b[0, 5] = 1;
b[0, 6] = 1;
b[0, 7] = 1;
b[0, 8] = 1;
b[0, 9] = 1;
b[0, 10] = 1;
b[0, 11] = 1;
b[0, 12] = 1;
b[0, 13] = 1;
b[1, 0] = 0;
b[1, 1] = 0;
b[1, 2] = 3;
b[1, 3] = 6;
b[1, 4] = 8;
b[1, 5] = 10;
b[1, 6] = 12;
b[1, 7] = 14;
b[1, 8] = 16;
b[1, 9] = 18;
b[1, 10] = 20;
b[1, 11] = 22;
b[1, 12] = 24;
b[1, 13] = 26;
b[2, 0] = 0;
b[2, 1] = 0;
b[2, 2] = 3;
b[2, 3] = 14;
b[2, 4] = 28;
b[2, 5] = 45;
b[2, 6] = 66;
b[2, 7] = 91;
b[2, 8] = 120;
b[2, 9] = 153;
b[2, 10] = 190;
b[2, 11] = 231;
b[2, 12] = 276;
b[2, 13] = 325;
b[3, 0] = 0;
b[3, 1] = 0;
b[3, 2] = 0;
b[3, 3] = 13;
b[3, 4] = 51;
b[3, 5] = 115;
b[3, 6] = 214;
b[3, 7] = 357;
b[3, 8] = 552;
b[3, 9] = 807;
b[3, 10] = 1130;
b[3, 11] = 1529;
b[3, 12] = 2012;
b[3, 13] = 2587;
b[4, 0] = 0;
b[4, 1] = 0;
b[4, 2] = 0;
b[4, 3] = 0;
b[4, 4] = 45;
b[4, 5] = 174;
b[4, 6] = 441;
b[4, 7] = 924;
b[4, 8] = 1716;
b[4, 9] = 2925;
b[4, 10] = 4675;
b[4, 11] = 7106;
b[4, 12] = 10374;
b[4, 13] = 14651;
b[5, 0] = 0;
b[5, 1] = 0;
b[5, 2] = 0;
b[5, 3] = 0;
b[5, 4] = 2;
b[5, 5] = 141;
b[5, 6] = 575;
b[5, 7] = 1617;
b[5, 8] = 3744;
b[5, 9] = 7623;
b[5, 10] = 14144;
b[5, 11] = 24453;
b[5, 12] = 39984;
b[5, 13] = 62491;
b[6, 0] = 0;
b[6, 1] = 0;
b[6, 2] = 0;
b[6, 3] = 0;
b[6, 4] = -8;
b[6, 5] = 20;
b[6, 6] = 428;
b[6, 7] = 1868;
b[6, 8] = 5748;
b[6, 9] = 14505;
b[6, 10] = 32005;
b[6, 11] = 64009;
b[6, 12] = 118702;
b[6, 13] = 207285;
b[7, 0] = 0;
b[7, 1] = 0;
b[7, 2] = 0;
b[7, 3] = 0;
b[7, 4] = 10;
b[7, 5] = -45;
b[7, 6] = 81;
b[7, 7] = 1275;
b[7, 8] = 5991;
b[7, 9] = 19962;
b[7, 10] = 54340;
b[7, 11] = 128777;
b[7, 12] = 275460;
b[7, 13] = 544232;
b[8, 0] = 0;
b[8, 1] = 0;
b[8, 2] = 0;
b[8, 3] = 0;
b[8, 4] = 2;
b[8, 5] = 20;
b[8, 6] = -119;
b[8, 7] = 273;
b[8, 8] = 3777;
b[8, 9] = 19034;
b[8, 10] = 68085;
b[8, 11] = 198330;
b[8, 12] = 501213;
b[8, 13] = 1139450;
b[9, 0] = 0;
b[9, 1] = 0;
b[9, 2] = 0;
b[9, 3] = 0;
b[9, 4] = 2;
b[9, 5] = 50;
b[9, 6] = -45;
b[9, 7] = -287;
b[9, 8] = 812;
b[9, 9] = 11140;
b[9, 10] = 59999;
b[9, 11] = 228866;
b[9, 12] = 708868;
b[9, 13] = 1899300;
b[10, 0] = 0;
b[10, 1] = 0;
b[10, 2] = 0;
b[10, 3] = 0;
b[10, 4] = -192;
b[10, 5] = 15;
b[10, 6] = 210;
b[10, 7] = -210;
b[10, 8] = -636;
b[10, 9] = 2313;
b[10, 10] = 32790;
b[10, 11] = 187901;
b[10, 12] = 760164;
b[10, 13] = 2490423;
b[11, 0] = 0;
b[11, 1] = 0;
b[11, 2] = 0;
b[11, 3] = 0;
b[11, 4] = 980;
b[11, 5] = -400;
b[11, 6] = 35;
b[11, 7] = 294;
b[11, 8] = -634;
b[11, 9] = -1497;
b[11, 10] = 6375;
b[11, 11] = 96306;
b[11, 12] = 585131;
b[11, 13] = 2499471;
b[12, 0] = 0;
b[12, 1] = 0;
b[12, 2] = 0;
b[12, 3] = 0;
b[12, 4] = -2942;
b[12, 5] = 670;
b[12, 6] = -396;
b[12, 7] = 532;
b[12, 8] = 280;
b[12, 9] = -1374;
b[12, 10] = -3660;
b[12, 11] = 17336;
b[12, 12] = 282358;
b[12, 13] = 1813122;
b[13, 0] = 0;
b[13, 1] = 0;
b[13, 2] = 0;
b[13, 3] = 0;
b[13, 4] = 6164;
b[13, 5] = 930;
b[13, 6] = -122;
b[13, 7] = -679;
b[13, 8] = 1096;
b[13, 9] = -360;
b[13, 10] = -2760;
b[13, 11] = -9537;
b[13, 12] = 46638;
b[13, 13] = 826359;
b[14, 0] = 0;
b[14, 1] = 0;
b[14, 2] = 0;
b[14, 3] = 0;
b[14, 4] = -7566;
b[14, 5] = -8155;
b[14, 6] = 1075;
b[14, 7] = -539;
b[14, 8] = 724;
b[14, 9] = 1662;
b[14, 10] = -1792;
b[14, 11] = -5093;
b[14, 12] = -25822;
b[14, 13] = 124540;
b[15, 0] = 0;
b[15, 1] = 0;
b[15, 2] = 0;
b[15, 3] = 0;
b[15, 4] = -9986;
b[15, 5] = 27400;
b[15, 6] = 2106;
b[15, 7] = -609;
b[15, 8] = -3022;
b[15, 9] = 4377;
b[15, 10] = 215;
b[15, 11] = -4367;
b[15, 12] = -9177;
b[15, 13] = -71760;
b[16, 0] = 0;
b[16, 1] = 0;
b[16, 2] = 0;
b[16, 3] = 0;
b[16, 4] = 116874;
b[16, 5] = -57160;
b[16, 6] = -26024;
b[16, 7] = 9450;
b[16, 8] = -3896;
b[16, 9] = -3762;
b[16, 10] = 11865;
b[16, 11] = -6226;
b[16, 12] = -6957;
b[16, 13] = -16081;
b[17, 0] = 0;
b[17, 1] = 0;
b[17, 2] = 0;
b[17, 3] = 0;
b[17, 4] = -549704;
b[17, 5] = 16500;
b[17, 6] = 132875;
b[17, 7] = -31822;
b[17, 8] = 22236;
b[17, 9] = -15642;
b[17, 10] = 2195;
b[17, 11] = 19646;
b[17, 12] = -24574;
b[17, 13] = -5785;
b[18, 0] = 0;
b[18, 1] = 0;
b[18, 2] = 0;
b[18, 3] = 0;
b[18, 4] = 1953716;
b[18, 5] = 478370;
b[18, 6] = -493163;
b[18, 7] = 71939;
b[18, 8] = -46930;
b[18, 9] = 34497;
b[18, 10] = -29895;
b[18, 11] = 29524;
b[18, 12] = 20294;
b[18, 13] = -63375;
b[19, 0] = 0;
b[19, 1] = 0;
b[19, 2] = 0;
b[19, 3] = 0;
b[19, 4] = -5656838;
b[19, 5] = -2430370;
b[19, 6] = 1381414;
b[19, 7] = -63602;
b[19, 8] = 74954;
b[19, 9] = -43383;
b[19, 10] = 2142;
b[19, 11] = -40128;
b[19, 12] = 78561;
b[19, 13] = -16588;
b[20, 0] = 0;
b[20, 1] = 0;
b[20, 2] = 0;
b[20, 3] = 0;
b[20, 4] = 12964596;
b[20, 5] = 6831695;
b[20, 6] = -2888843;
b[20, 7] = -368886;
b[20, 8] = -101688;
b[20, 9] = 95523;
b[20, 10] = 38065;
b[20, 11] = -71995;
b[20, 12] = 35900;
b[20, 13] = 155077;
b[21, 0] = 0;
b[21, 1] = 0;
b[21, 2] = 0;
b[21, 3] = 0;
b[21, 4] = -18732338;
b[21, 5] = -8825600;
b[21, 6] = 4439687;
b[21, 7] = 2351090;
b[21, 8] = 267396;
b[21, 9] = -274998;
b[21, 10] = 100785;
b[21, 11] = 17721;
b[21, 12] = -262406;
b[21, 13] = 271986;
b[22, 0] = 0;
b[22, 1] = 0;
b[22, 2] = 0;
b[22, 3] = 0;
b[22, 4] = -18093506;
b[22, 5] = -23880360;
b[22, 6] = -6375540;
b[22, 7] = -8109962;
b[22, 8] = -2021296;
b[22, 9] = 717492;
b[22, 10] = -580215;
b[22, 11] = 477807;
b[22, 12] = -194532;
b[22, 13] = -439127;
b[23, 0] = 0;
b[23, 1] = 0;
b[23, 2] = 0;
b[23, 3] = 0;
b[23, 4] = 279341930;
b[23, 5] = 197847450;
b[23, 6] = 21550113;
b[23, 7] = 20039005;
b[23, 8] = 13628242;
b[23, 9] = -2369178;
b[23, 10] = 1896838;
b[23, 11] = -1046705;
b[23, 12] = 1257541;
b[23, 13] = -762398;
b[24, 0] = 0;
b[24, 1] = 0;
b[24, 2] = 0;
b[24, 3] = 0;
b[24, 4] = -1395421928;
b[24, 5] = -708873380;
b[24, 6] = -102630343;
b[24, 7] = -36431535;
b[24, 8] = -69574960;
b[24, 9] = 9750279;
b[24, 10] = -7239112;
b[24, 11] = 1640485;
b[24, 12] = -1804243;
b[24, 13] = 1228851;
b[25, 0] = 0;
b[25, 1] = 0;
b[25, 2] = 0;
b[25, 3] = 0;
b[25, 4] = 5163313888;
b[25, 5] = 1459888930;
b[25, 6] = 305052495;
b[25, 7] = 42724738;
b[25, 8] = 283335534;
b[25, 9] = -34478607;
b[25, 10] = 28230575;
b[25, 11] = -5735169;
b[25, 12] = 3076928;
b[25, 13] = 211003;
b[26, 0] = 0;
b[26, 1] = 0;
b[26, 2] = 0;
b[26, 3] = 0;
b[26, 4] = -15591252958;
b[26, 5] = -94694180;
b[26, 6] = -98753025;
b[26, 7] = 17705051;
b[26, 8] = -958108302;
b[26, 9] = 83772921;
b[26, 10] = -96162815;
b[26, 11] = 25902415;
b[26, 12] = -10252919;
b[26, 13] = 4808076;
b[27, 0] = 0;
b[27, 1] = 0;
b[27, 2] = 0;
b[27, 3] = 0;
b[27, 4] = 37736868216;
b[27, 5] = -13675258450;
b[27, 6] = -4367659173;
b[27, 7] = -448597632;
b[27, 8] = 2742467298;
b[27, 9] = -72031767;
b[27, 10] = 293030310;
b[27, 11] = -100669448;
b[27, 12] = 29665218;
b[27, 13] = -29798808;
b[28, 0] = 0;
b[28, 1] = 0;
b[28, 2] = 0;
b[28, 3] = 0;
b[28, 4] = -60688555402;
b[28, 5] = 66079005415;
b[28, 6] = 28297210069;
b[28, 7] = 2866297728;
b[28, 8] = -6596686276;
b[28, 9] = -523928427;
b[28, 10] = -882942836;
b[28, 11] = 356276778;
b[28, 12] = -90033640;
b[28, 13] = 82945603;
b[29, 0] = 0;
b[29, 1] = 0;
b[29, 2] = 0;
b[29, 3] = 0;
b[29, 4] = -28175719294;
b[29, 5] = -182441973050;
b[29, 6] = -113329324898;
b[29, 7] = -13684899536;
b[29, 8] = 12548160038;
b[29, 9] = 3671804223;
b[29, 10] = 2909595827;
b[29, 11] = -1186198838;
b[29, 12] = 390640300;
b[29, 13] = -199936737;
b[30, 0] = 0;
b[30, 1] = 0;
b[30, 2] = 0;
b[30, 3] = 0;
b[30, 4] = 763966572954;
b[30, 5] = 228594886170;
b[30, 6] = 339297435331;
b[30, 7] = 50010349417;
b[30, 8] = -14258158356;
b[30, 9] = -15088372398;
b[30, 10] = -10635262340;
b[30, 11] = 3641325435;
b[30, 12] = -1867566729;
b[30, 13] = 599109264;
b[31, 0] = 0;
b[31, 1] = 0;
b[31, 2] = 0;
b[31, 3] = 0;
b[31, 4] = -4083164766392;
b[31, 5] = 684879677330;
b[31, 6] = -807239039431;
b[31, 7] = -133099143198;
b[31, 8] = -16516947782;
b[31, 9] = 48188223834;
b[31, 10] = 39957413075;
b[31, 11] = -9793775475;
b[31, 12] = 7904781628;
b[31, 13] = -2200586804;
b[32, 0] = 0;
b[32, 1] = 0;
b[32, 2] = 0;
b[32, 3] = 0;
b[32, 4] = 15714280496176;
b[32, 5] = -5511088143530;
b[32, 6] = 1667148731092;
b[32, 7] = 207180054410;
b[32, 8] = 162215140438;
b[32, 9] = -127988824338;
b[32, 10] = -142454824957;
b[32, 11] = 20552086511;
b[32, 12] = -28523494673;
b[32, 13] = 8445232653;
b[33, 0] = 0;
b[33, 1] = 0;
b[33, 2] = 0;
b[33, 3] = 0;
b[33, 4] = -49037600441814;
b[33, 5] = 19717918482350;
b[33, 6] = -3867316854775;
b[33, 7] = 154459700059;
b[33, 8] = -614511024404;
b[33, 9] = 286198231221;
b[33, 10] = 461462352578;
b[33, 11] = -18998222661;
b[33, 12] = 88438436104;
b[33, 13] = -31036923099;
b[34, 0] = 0;
b[34, 1] = 0;
b[34, 2] = 0;
b[34, 3] = 0;
b[34, 4] = 123103573404272;
b[34, 5] = -40619711755210;
b[34, 6] = 12735171181844;
b[34, 7] = -2398996215819;
b[34, 8] = 1833897309222;
b[34, 9] = -509291281950;
b[34, 10] = -1334865429452;
b[34, 11] = -102558633903;
b[34, 12] = -239601535239;
b[34, 13] = 104614264885;
b[35, 0] = 0;
b[35, 1] = 0;
b[35, 2] = 0;
b[35, 3] = 0;
b[35, 4] = -212076677146126;
b[35, 5] = 1578108346250;
b[35, 6] = -45597303997009;
b[35, 7] = 9987868803612;
b[35, 8] = -5523312656906;
b[35, 9] = 457632115854;
b[35, 10] = 3423119644200;
b[35, 11] = 794297992741;
b[35, 12] = 588501953110;
b[35, 13] = -313600354184;
b[36, 0] = 0;
b[36, 1] = 0;
b[36, 2] = 0;
b[36, 3] = 0;
b[36, 4] = -26108807472806;
b[36, 5] = 391916175987520;
b[36, 6] = 122301221178849;
b[36, 7] = -30326196866469;
b[36, 8] = 20192907375620;
b[36, 9] = 1848229816227;
b[36, 10] = -7713053382000;
b[36, 11] = -3595595704426;
b[36, 12] = -1443349808622;
b[36, 13] = 806970312798;
b[37, 0] = 0;
b[37, 1] = 0;
b[37, 2] = 0;
b[37, 3] = 0;
b[37, 4] = 2300850468702546;
b[37, 5] = -1902919776100420;
b[37, 6] = -114479787180781;
b[37, 7] = 83059124219134;
b[37, 8] = -86698648011524;
b[37, 9] = -15286905460473;
b[37, 10] = 14837600897312;
b[37, 11] = 13113700176830;
b[37, 12] = 4173580096733;
b[37, 13] = -1652694225507;
b[38, 0] = 0;
b[38, 1] = 0;
b[38, 2] = 0;
b[38, 3] = 0;
b[38, 4] = -12991741025588912;
b[38, 5] = 5306748860671270;
b[38, 6] = -954431062097147;
b[38, 7] = -227326962621577;
b[38, 8] = 377582891768708;
b[38, 9] = 73046698157070;
b[38, 10] = -21471205664422;
b[38, 11] = -41771417992117;
b[38, 12] = -15183896869739;
b[38, 13] = 1957982929773;
b[39, 0] = 0;
b[39, 1] = 0;
b[39, 2] = 0;
b[39, 3] = 0;
b[39, 4] = 51498758080846316;
b[39, 5] = -6806225976876700;
b[39, 6] = 7012867962491729;
b[39, 7] = 566312523007196;
b[39, 8] = -1544257509415048;
b[39, 9] = -279118080202869;
b[39, 10] = 3739513906942;
b[39, 11] = 119888470994754;
b[39, 12] = 60633083009600;
b[39, 13] = 3635294925379;
b[40, 0] = 0;
b[40, 1] = 0;
b[40, 2] = 0;
b[40, 3] = 0;
b[40, 4] = -164734604529984590;
b[40, 5] = -19624488824567985;
b[40, 6] = -29322338934750353;
b[40, 7] = -784153660867066;
b[40, 8] = 5845984277523244;
b[40, 9] = 905796340048644;
b[40, 10] = 156626998714605;
b[40, 11] = -312392792272693;
b[40, 12] = -231119033343702;
b[40, 13] = -37026333149273;


(* Coefficients btilde_k(m) = bt[k,m] *)

bt[0, 0] = 1;
bt[0, 1] = 1;
bt[0, 2] = 1;
bt[0, 3] = 1;
bt[0, 4] = 1;
bt[0, 5] = 1;
bt[0, 6] = 1;
bt[0, 7] = 1;
bt[0, 8] = 1;
bt[0, 9] = 1;
bt[0, 10] = 1;
bt[0, 11] = 1;
bt[0, 12] = 1;
bt[0, 13] = 1;
bt[1, 0] = 0;
bt[1, 1] = 2;
bt[1, 2] = 4;
bt[1, 3] = 6;
bt[1, 4] = 8;
bt[1, 5] = 10;
bt[1, 6] = 12;
bt[1, 7] = 14;
bt[1, 8] = 16;
bt[1, 9] = 18;
bt[1, 10] = 20;
bt[1, 11] = 22;
bt[1, 12] = 24;
bt[1, 13] = 26;
bt[2, 0] = 0;
bt[2, 1] = 0;
bt[2, 2] = 6;
bt[2, 3] = 15;
bt[2, 4] = 28;
bt[2, 5] = 45;
bt[2, 6] = 66;
bt[2, 7] = 91;
bt[2, 8] = 120;
bt[2, 9] = 153;
bt[2, 10] = 190;
bt[2, 11] = 231;
bt[2, 12] = 276;
bt[2, 13] = 325;
bt[3, 0] = 0;
bt[3, 1] = 0;
bt[3, 2] = 0;
bt[3, 3] = 17;
bt[3, 4] = 52;
bt[3, 5] = 115;
bt[3, 6] = 214;
bt[3, 7] = 357;
bt[3, 8] = 552;
bt[3, 9] = 807;
bt[3, 10] = 1130;
bt[3, 11] = 1529;
bt[3, 12] = 2012;
bt[3, 13] = 2587;
bt[4, 0] = 0;
bt[4, 1] = 0;
bt[4, 2] = 0;
bt[4, 3] = 0;
bt[4, 4] = 50;
bt[4, 5] = 175;
bt[4, 6] = 441;
bt[4, 7] = 924;
bt[4, 8] = 1716;
bt[4, 9] = 2925;
bt[4, 10] = 4675;
bt[4, 11] = 7106;
bt[4, 12] = 10374;
bt[4, 13] = 14651;
bt[5, 0] = 0;
bt[5, 1] = 0;
bt[5, 2] = 0;
bt[5, 3] = 0;
bt[5, 4] = 2;
bt[5, 5] = 147;
bt[5, 6] = 576;
bt[5, 7] = 1617;
bt[5, 8] = 3744;
bt[5, 9] = 7623;
bt[5, 10] = 14144;
bt[5, 11] = 24453;
bt[5, 12] = 39984;
bt[5, 13] = 62491;
bt[6, 0] = 0;
bt[6, 1] = 0;
bt[6, 2] = 0;
bt[6, 3] = 0;
bt[6, 4] = -8;
bt[6, 5] = 20;
bt[6, 6] = 435;
bt[6, 7] = 1869;
bt[6, 8] = 5748;
bt[6, 9] = 14505;
bt[6, 10] = 32005;
bt[6, 11] = 64009;
bt[6, 12] = 118702;
bt[6, 13] = 207285;
bt[7, 0] = 0;
bt[7, 1] = 0;
bt[7, 2] = 0;
bt[7, 3] = 0;
bt[7, 4] = 10;
bt[7, 5] = -45;
bt[7, 6] = 81;
bt[7, 7] = 1283;
bt[7, 8] = 5992;
bt[7, 9] = 19962;
bt[7, 10] = 54340;
bt[7, 11] = 128777;
bt[7, 12] = 275460;
bt[7, 13] = 544232;
bt[8, 0] = 0;
bt[8, 1] = 0;
bt[8, 2] = 0;
bt[8, 3] = 0;
bt[8, 4] = 2;
bt[8, 5] = 20;
bt[8, 6] = -119;
bt[8, 7] = 273;
bt[8, 8] = 3786;
bt[8, 9] = 19035;
bt[8, 10] = 68085;
bt[8, 11] = 198330;
bt[8, 12] = 501213;
bt[8, 13] = 1139450;
bt[9, 0] = 0;
bt[9, 1] = 0;
bt[9, 2] = 0;
bt[9, 3] = 0;
bt[9, 4] = 2;
bt[9, 5] = 50;
bt[9, 6] = -45;
bt[9, 7] = -287;
bt[9, 8] = 812;
bt[9, 9] = 11150;
bt[9, 10] = 60000;
bt[9, 11] = 228866;
bt[9, 12] = 708868;
bt[9, 13] = 1899300;
bt[10, 0] = 0;
bt[10, 1] = 0;
bt[10, 2] = 0;
bt[10, 3] = 0;
bt[10, 4] = -192;
bt[10, 5] = 15;
bt[10, 6] = 210;
bt[10, 7] = -210;
bt[10, 8] = -636;
bt[10, 9] = 2313;
bt[10, 10] = 32801;
bt[10, 11] = 187902;
bt[10, 12] = 760164;
bt[10, 13] = 2490423;
bt[11, 0] = 0;
bt[11, 1] = 0;
bt[11, 2] = 0;
bt[11, 3] = 0;
bt[11, 4] = 980;
bt[11, 5] = -400;
bt[11, 6] = 35;
bt[11, 7] = 294;
bt[11, 8] = -634;
bt[11, 9] = -1497;
bt[11, 10] = 6375;
bt[11, 11] = 96318;
bt[11, 12] = 585132;
bt[11, 13] = 2499471;
bt[12, 0] = 0;
bt[12, 1] = 0;
bt[12, 2] = 0;
bt[12, 3] = 0;
bt[12, 4] = -2942;
bt[12, 5] = 670;
bt[12, 6] = -396;
bt[12, 7] = 532;
bt[12, 8] = 280;
bt[12, 9] = -1374;
bt[12, 10] = -3660;
bt[12, 11] = 17336;
bt[12, 12] = 282371;
bt[12, 13] = 1813123;
bt[13, 0] = 0;
bt[13, 1] = 0;
bt[13, 2] = 0;
bt[13, 3] = 0;
bt[13, 4] = 6164;
bt[13, 5] = 930;
bt[13, 6] = -122;
bt[13, 7] = -679;
bt[13, 8] = 1096;
bt[13, 9] = -360;
bt[13, 10] = -2760;
bt[13, 11] = -9537;
bt[13, 12] = 46638;
bt[13, 13] = 826373;
bt[14, 0] = 0;
bt[14, 1] = 0;
bt[14, 2] = 0;
bt[14, 3] = 0;
bt[14, 4] = -7566;
bt[14, 5] = -8155;
bt[14, 6] = 1075;
bt[14, 7] = -539;
bt[14, 8] = 724;
bt[14, 9] = 1662;
bt[14, 10] = -1792;
bt[14, 11] = -5093;
bt[14, 12] = -25822;
bt[14, 13] = 124540;
bt[15, 0] = 0;
bt[15, 1] = 0;
bt[15, 2] = 0;
bt[15, 3] = 0;
bt[15, 4] = -9986;
bt[15, 5] = 27400;
bt[15, 6] = 2106;
bt[15, 7] = -609;
bt[15, 8] = -3022;
bt[15, 9] = 4377;
bt[15, 10] = 215;
bt[15, 11] = -4367;
bt[15, 12] = -9177;
bt[15, 13] = -71760;
bt[16, 0] = 0;
bt[16, 1] = 0;
bt[16, 2] = 0;
bt[16, 3] = 0;
bt[16, 4] = 116874;
bt[16, 5] = -57160;
bt[16, 6] = -26024;
bt[16, 7] = 9450;
bt[16, 8] = -3896;
bt[16, 9] = -3762;
bt[16, 10] = 11865;
bt[16, 11] = -6226;
bt[16, 12] = -6957;
bt[16, 13] = -16081;
bt[17, 0] = 0;
bt[17, 1] = 0;
bt[17, 2] = 0;
bt[17, 3] = 0;
bt[17, 4] = -549704;
bt[17, 5] = 16500;
bt[17, 6] = 132875;
bt[17, 7] = -31822;
bt[17, 8] = 22236;
bt[17, 9] = -15642;
bt[17, 10] = 2195;
bt[17, 11] = 19646;
bt[17, 12] = -24574;
bt[17, 13] = -5785;
bt[18, 0] = 0;
bt[18, 1] = 0;
bt[18, 2] = 0;
bt[18, 3] = 0;
bt[18, 4] = 1953716;
bt[18, 5] = 478370;
bt[18, 6] = -493163;
bt[18, 7] = 71939;
bt[18, 8] = -46930;
bt[18, 9] = 34497;
bt[18, 10] = -29895;
bt[18, 11] = 29524;
bt[18, 12] = 20294;
bt[18, 13] = -63375;
bt[19, 0] = 0;
bt[19, 1] = 0;
bt[19, 2] = 0;
bt[19, 3] = 0;
bt[19, 4] = -5656838;
bt[19, 5] = -2430370;
bt[19, 6] = 1381414;
bt[19, 7] = -63602;
bt[19, 8] = 74954;
bt[19, 9] = -43383;
bt[19, 10] = 2142;
bt[19, 11] = -40128;
bt[19, 12] = 78561;
bt[19, 13] = -16588;
bt[20, 0] = 0;
bt[20, 1] = 0;
bt[20, 2] = 0;
bt[20, 3] = 0;
bt[20, 4] = 12964596;
bt[20, 5] = 6831695;
bt[20, 6] = -2888843;
bt[20, 7] = -368886;
bt[20, 8] = -101688;
bt[20, 9] = 95523;
bt[20, 10] = 38065;
bt[20, 11] = -71995;
bt[20, 12] = 35900;
bt[20, 13] = 155077;
bt[21, 0] = 0;
bt[21, 1] = 0;
bt[21, 2] = 0;
bt[21, 3] = 0;
bt[21, 4] = -18732338;
bt[21, 5] = -8825600;
bt[21, 6] = 4439687;
bt[21, 7] = 2351090;
bt[21, 8] = 267396;
bt[21, 9] = -274998;
bt[21, 10] = 100785;
bt[21, 11] = 17721;
bt[21, 12] = -262406;
bt[21, 13] = 271986;
bt[22, 0] = 0;
bt[22, 1] = 0;
bt[22, 2] = 0;
bt[22, 3] = 0;
bt[22, 4] = -18093506;
bt[22, 5] = -23880360;
bt[22, 6] = -6375540;
bt[22, 7] = -8109962;
bt[22, 8] = -2021296;
bt[22, 9] = 717492;
bt[22, 10] = -580215;
bt[22, 11] = 477807;
bt[22, 12] = -194532;
bt[22, 13] = -439127;
bt[23, 0] = 0;
bt[23, 1] = 0;
bt[23, 2] = 0;
bt[23, 3] = 0;
bt[23, 4] = 279341930;
bt[23, 5] = 197847450;
bt[23, 6] = 21550113;
bt[23, 7] = 20039005;
bt[23, 8] = 13628242;
bt[23, 9] = -2369178;
bt[23, 10] = 1896838;
bt[23, 11] = -1046705;
bt[23, 12] = 1257541;
bt[23, 13] = -762398;
bt[24, 0] = 0;
bt[24, 1] = 0;
bt[24, 2] = 0;
bt[24, 3] = 0;
bt[24, 4] = -1395421928;
bt[24, 5] = -708873380;
bt[24, 6] = -102630343;
bt[24, 7] = -36431535;
bt[24, 8] = -69574960;
bt[24, 9] = 9750279;
bt[24, 10] = -7239112;
bt[24, 11] = 1640485;
bt[24, 12] = -1804243;
bt[24, 13] = 1228851;
bt[25, 0] = 0;
bt[25, 1] = 0;
bt[25, 2] = 0;
bt[25, 3] = 0;
bt[25, 4] = 5163313888;
bt[25, 5] = 1459888930;
bt[25, 6] = 305052495;
bt[25, 7] = 42724738;
bt[25, 8] = 283335534;
bt[25, 9] = -34478607;
bt[25, 10] = 28230575;
bt[25, 11] = -5735169;
bt[25, 12] = 3076928;
bt[25, 13] = 211003;
bt[26, 0] = 0;
bt[26, 1] = 0;
bt[26, 2] = 0;
bt[26, 3] = 0;
bt[26, 4] = -15591252958;
bt[26, 5] = -94694180;
bt[26, 6] = -98753025;
bt[26, 7] = 17705051;
bt[26, 8] = -958108302;
bt[26, 9] = 83772921;
bt[26, 10] = -96162815;
bt[26, 11] = 25902415;
bt[26, 12] = -10252919;
bt[26, 13] = 4808076;
bt[27, 0] = 0;
bt[27, 1] = 0;
bt[27, 2] = 0;
bt[27, 3] = 0;
bt[27, 4] = 37736868216;
bt[27, 5] = -13675258450;
bt[27, 6] = -4367659173;
bt[27, 7] = -448597632;
bt[27, 8] = 2742467298;
bt[27, 9] = -72031767;
bt[27, 10] = 293030310;
bt[27, 11] = -100669448;
bt[27, 12] = 29665218;
bt[27, 13] = -29798808;
bt[28, 0] = 0;
bt[28, 1] = 0;
bt[28, 2] = 0;
bt[28, 3] = 0;
bt[28, 4] = -60688555402;
bt[28, 5] = 66079005415;
bt[28, 6] = 28297210069;
bt[28, 7] = 2866297728;
bt[28, 8] = -6596686276;
bt[28, 9] = -523928427;
bt[28, 10] = -882942836;
bt[28, 11] = 356276778;
bt[28, 12] = -90033640;
bt[28, 13] = 82945603;
bt[29, 0] = 0;
bt[29, 1] = 0;
bt[29, 2] = 0;
bt[29, 3] = 0;
bt[29, 4] = -28175719294;
bt[29, 5] = -182441973050;
bt[29, 6] = -113329324898;
bt[29, 7] = -13684899536;
bt[29, 8] = 12548160038;
bt[29, 9] = 3671804223;
bt[29, 10] = 2909595827;
bt[29, 11] = -1186198838;
bt[29, 12] = 390640300;
bt[29, 13] = -199936737;
bt[30, 0] = 0;
bt[30, 1] = 0;
bt[30, 2] = 0;
bt[30, 3] = 0;
bt[30, 4] = 763966572954;
bt[30, 5] = 228594886170;
bt[30, 6] = 339297435331;
bt[30, 7] = 50010349417;
bt[30, 8] = -14258158356;
bt[30, 9] = -15088372398;
bt[30, 10] = -10635262340;
bt[30, 11] = 3641325435;
bt[30, 12] = -1867566729;
bt[30, 13] = 599109264;
bt[31, 0] = 0;
bt[31, 1] = 0;
bt[31, 2] = 0;
bt[31, 3] = 0;
bt[31, 4] = -4083164766392;
bt[31, 5] = 684879677330;
bt[31, 6] = -807239039431;
bt[31, 7] = -133099143198;
bt[31, 8] = -16516947782;
bt[31, 9] = 48188223834;
bt[31, 10] = 39957413075;
bt[31, 11] = -9793775475;
bt[31, 12] = 7904781628;
bt[31, 13] = -2200586804;
bt[32, 0] = 0;
bt[32, 1] = 0;
bt[32, 2] = 0;
bt[32, 3] = 0;
bt[32, 4] = 15714280496176;
bt[32, 5] = -5511088143530;
bt[32, 6] = 1667148731092;
bt[32, 7] = 207180054410;
bt[32, 8] = 162215140438;
bt[32, 9] = -127988824338;
bt[32, 10] = -142454824957;
bt[32, 11] = 20552086511;
bt[32, 12] = -28523494673;
bt[32, 13] = 8445232653;
bt[33, 0] = 0;
bt[33, 1] = 0;
bt[33, 2] = 0;
bt[33, 3] = 0;
bt[33, 4] = -49037600441814;
bt[33, 5] = 19717918482350;
bt[33, 6] = -3867316854775;
bt[33, 7] = 154459700059;
bt[33, 8] = -614511024404;
bt[33, 9] = 286198231221;
bt[33, 10] = 461462352578;
bt[33, 11] = -18998222661;
bt[33, 12] = 88438436104;
bt[33, 13] = -31036923099;
bt[34, 0] = 0;
bt[34, 1] = 0;
bt[34, 2] = 0;
bt[34, 3] = 0;
bt[34, 4] = 123103573404272;
bt[34, 5] = -40619711755210;
bt[34, 6] = 12735171181844;
bt[34, 7] = -2398996215819;
bt[34, 8] = 1833897309222;
bt[34, 9] = -509291281950;
bt[34, 10] = -1334865429452;
bt[34, 11] = -102558633903;
bt[34, 12] = -239601535239;
bt[34, 13] = 104614264885;
bt[35, 0] = 0;
bt[35, 1] = 0;
bt[35, 2] = 0;
bt[35, 3] = 0;
bt[35, 4] = -212076677146126;
bt[35, 5] = 1578108346250;
bt[35, 6] = -45597303997009;
bt[35, 7] = 9987868803612;
bt[35, 8] = -5523312656906;
bt[35, 9] = 457632115854;
bt[35, 10] = 3423119644200;
bt[35, 11] = 794297992741;
bt[35, 12] = 588501953110;
bt[35, 13] = -313600354184;
bt[36, 0] = 0;
bt[36, 1] = 0;
bt[36, 2] = 0;
bt[36, 3] = 0;
bt[36, 4] = -26108807472806;
bt[36, 5] = 391916175987520;
bt[36, 6] = 122301221178849;
bt[36, 7] = -30326196866469;
bt[36, 8] = 20192907375620;
bt[36, 9] = 1848229816227;
bt[36, 10] = -7713053382000;
bt[36, 11] = -3595595704426;
bt[36, 12] = -1443349808622;
bt[36, 13] = 806970312798;
bt[37, 0] = 0;
bt[37, 1] = 0;
bt[37, 2] = 0;
bt[37, 3] = 0;
bt[37, 4] = 2300850468702546;
bt[37, 5] = -1902919776100420;
bt[37, 6] = -114479787180781;
bt[37, 7] = 83059124219134;
bt[37, 8] = -86698648011524;
bt[37, 9] = -15286905460473;
bt[37, 10] = 14837600897312;
bt[37, 11] = 13113700176830;
bt[37, 12] = 4173580096733;
bt[37, 13] = -1652694225507;
bt[38, 0] = 0;
bt[38, 1] = 0;
bt[38, 2] = 0;
bt[38, 3] = 0;
bt[38, 4] = -12991741025588912;
bt[38, 5] = 5306748860671270;
bt[38, 6] = -954431062097147;
bt[38, 7] = -227326962621577;
bt[38, 8] = 377582891768708;
bt[38, 9] = 73046698157070;
bt[38, 10] = -21471205664422;
bt[38, 11] = -41771417992117;
bt[38, 12] = -15183896869739;
bt[38, 13] = 1957982929773;
bt[39, 0] = 0;
bt[39, 1] = 0;
bt[39, 2] = 0;
bt[39, 3] = 0;
bt[39, 4] = 51498758080846316;
bt[39, 5] = -6806225976876700;
bt[39, 6] = 7012867962491729;
bt[39, 7] = 566312523007196;
bt[39, 8] = -1544257509415048;
bt[39, 9] = -279118080202869;
bt[39, 10] = 3739513906942;
bt[39, 11] = 119888470994754;
bt[39, 12] = 60633083009600;
bt[39, 13] = 3635294925379;
bt[40, 0] = 0;
bt[40, 1] = 0;
bt[40, 2] = 0;
bt[40, 3] = 0;
bt[40, 4] = -164734604529984590;
bt[40, 5] = -19624488824567985;
bt[40, 6] = -29322338934750353;
bt[40, 7] = -784153660867066;
bt[40, 8] = 5845984277523244;
bt[40, 9] = 905796340048644;
bt[40, 10] = 156626998714605;
bt[40, 11] = -312392792272693;
bt[40, 12] = -231119033343702;
bt[40, 13] = -37026333149273;


(* Coefficients c_k(m) = c[k,m] *)

c[1, 2] = -3;
c[1, 3] = -6;
c[1, 4] = -8;
c[1, 5] = -10;
c[1, 6] = -12;
c[1, 7] = -14;
c[1, 8] = -16;
c[1, 9] = -18;
c[1, 10] = -20;
c[1, 11] = -22;
c[1, 12] = -24;
c[1, 13] = -26;
c[2, 2] = -3/2;
c[2, 3] = -4;
c[2, 4] = -4;
c[2, 5] = -5;
c[2, 6] = -6;
c[2, 7] = -7;
c[2, 8] = -8;
c[2, 9] = -9;
c[2, 10] = -10;
c[2, 11] = -11;
c[2, 12] = -12;
c[2, 13] = -13;
c[3, 2] = 0;
c[3, 3] = -1;
c[3, 4] = 7/3;
c[3, 5] = 5/3;
c[3, 6] = 2;
c[3, 7] = 7/3;
c[3, 8] = 8/3;
c[3, 9] = 3;
c[3, 10] = 10/3;
c[3, 11] = 11/3;
c[3, 12] = 4;
c[3, 13] = 13/3;
c[4, 2] = 9/4;
c[4, 3] = 4;
c[4, 4] = 13;
c[4, 5] = 23/2;
c[4, 6] = 15;
c[4, 7] = 35/2;
c[4, 8] = 20;
c[4, 9] = 45/2;
c[4, 10] = 25;
c[4, 11] = 55/2;
c[4, 12] = 30;
c[4, 13] = 65/2;
c[5, 2] = 27/5;
c[5, 3] = 34/5;
c[5, 4] = 162/5;
c[5, 5] = 24;
c[5, 6] = 173/5;
c[5, 7] = 196/5;
c[5, 8] = 224/5;
c[5, 9] = 252/5;
c[5, 10] = 56;
c[5, 11] = 308/5;
c[5, 12] = 336/5;
c[5, 13] = 364/5;
c[6, 2] = 9;
c[6, 3] = -59/6;
c[6, 4] = 493/6;
c[6, 5] = 155/6;
c[6, 6] = 60;
c[6, 7] = 379/6;
c[6, 8] = 220/3;
c[6, 9] = 165/2;
c[6, 10] = 275/3;
c[6, 11] = 605/6;
c[6, 12] = 110;
c[6, 13] = 715/6;
c[7, 2] = 81/7;
c[7, 3] = -622/7;
c[7, 4] = 1595/7;
c[7, 5] = -325/7;
c[7, 6] = 765/7;
c[7, 7] = 83;
c[7, 8] = 719/7;
c[7, 9] = 801/7;
c[7, 10] = 890/7;
c[7, 11] = 979/7;
c[7, 12] = 1068/7;
c[7, 13] = 1157/7;
c[8, 2] = 81/8;
c[8, 3] = -308;
c[8, 4] = 1191/2;
c[8, 5] = -1457/4;
c[8, 6] = 661/2;
c[8, 7] = 371/4;
c[8, 8] = 169;
c[8, 9] = 725/4;
c[8, 10] = 405/2;
c[8, 11] = 891/4;
c[8, 12] = 243;
c[8, 13] = 1053/4;
c[9, 2] = 0;
c[9, 3] = -2281/3;
c[9, 4] = 11383/9;
c[9, 5] = -10984/9;
c[9, 6] = 3974/3;
c[9, 7] = 385/9;
c[9, 8] = 4652/9;
c[9, 9] = 497;
c[9, 10] = 5059/9;
c[9, 11] = 5555/9;
c[9, 12] = 2020/3;
c[9, 13] = 6565/9;
c[10, 2] = -243/10;
c[10, 3] = -7324/5;
c[10, 4] = 7861/5;
c[10, 5] = -2743;
c[10, 6] = 49003/10;
c[10, 7] = -2037/5;
c[10, 8] = 10932/5;
c[10, 9] = 8811/5;
c[10, 10] = 2067;
c[10, 11] = 11314/5;
c[10, 12] = 12348/5;
c[10, 13] = 13377/5;
c[11, 2] = -729/11;
c[11, 3] = -24118/11;
c[11, 4] = -31303/11;
c[11, 5] = -37245/11;
c[11, 6] = 170840/11;
c[11, 7] = -32123/11;
c[11, 8] = 96762/11;
c[11, 9] = 61032/11;
c[11, 10] = 78685/11;
c[11, 11] = 7732;
c[11, 12] = 92915/11;
c[11, 13] = 100646/11;
c[12, 2] = -243/2;
c[12, 3] = -28595/12;
c[12, 4] = -360503/12;
c[12, 5] = 62971/12;
c[12, 6] = 42101;
c[12, 7] = -167537/12;
c[12, 8] = 96212/3;
c[12, 9] = 55545/4;
c[12, 10] = 133025/6;
c[12, 11] = 276485/12;
c[12, 12] = 25302;
c[12, 13] = 328771/12;
c[13, 2] = -2187/13;
c[13, 3] = -24342/13;
c[13, 4] = -1801119/13;
c[13, 5] = 649587/13;
c[13, 6] = 1251225/13;
c[13, 7] = -694721/13;
c[13, 8] = 1421716/13;
c[13, 9] = 307107/13;
c[13, 10] = 836335/13;
c[13, 11] = 789910/13;
c[13, 12] = 884886/13;
c[13, 13] = 73540;
c[14, 2] = -2187/14;
c[14, 3] = -29628/7;
c[14, 4] = -6704573/14;
c[14, 5] = 2559421/14;
c[14, 6] = 2440055/14;
c[14, 7] = -334293/2;
c[14, 8] = 4975913/14;
c[14, 9] = -34941/14;
c[14, 10] = 1311314/7;
c[14, 11] = 2016223/14;
c[14, 12] = 1200040/7;
c[14, 13] = 2567903/14;
c[15, 2] = 0;
c[15, 3] = -386483/15;
c[15, 4] = -6623906/5;
c[15, 5] = 403808;
c[15, 6] = 2788766/15;
c[15, 7] = -6229223/15;
c[15, 8] = 16390643/15;
c[15, 9] = -1243452/5;
c[15, 10] = 1743971/3;
c[15, 11] = 4478441/15;
c[15, 12] = 2112659/5;
c[15, 13] = 6567418/15;
c[16, 2] = 6561/16;
c[16, 3] = -112860;
c[16, 4] = -11092645/4;
c[16, 5] = 1814783/8;
c[16, 6] = -1146111/4;
c[16, 7] = -5719693/8;
c[16, 8] = 6200087/2;
c[16, 9] = -11314795/8;
c[16, 10] = 7748985/4;
c[16, 11] = 3537875/8;
c[16, 12] = 2124453/2;
c[16, 13] = 8040149/8;
c[17, 2] = 19683/17;
c[17, 3] = -6194126/17;
c[17, 4] = -48267530/17;
c[17, 5] = -45217392/17;
c[17, 6] = -48733725/17;
c[17, 7] = -2414881/17;
c[17, 8] = 132776172/17;
c[17, 9] = -97475213/17;
c[17, 10] = 112797360/17;
c[17, 11] = -4669973/17;
c[17, 12] = 47957860/17;
c[17, 13] = 35914463/17;
c[18, 2] = 2187;
c[18, 3] = -16908395/18;
c[18, 4] = 183426001/18;
c[18, 5] = -131849711/9;
c[18, 6] = -13910321;
c[18, 7] = 97088545/18;
c[18, 8] = 146090740/9;
c[18, 9] = -38543503/2;
c[18, 10] = 399152521/18;
c[18, 11] = -116067589/18;
c[18, 12] = 24447254/3;
c[18, 13] = 60362887/18;
c[19, 2] = 59049/19;
c[19, 3] = -38207486/19;
c[19, 4] = 1560878682/19;
c[19, 5] = -839311254/19;
c[19, 6] = -1108380839/19;
c[19, 7] = 563531075/19;
c[19, 8] = 410185284/19;
c[19, 9] = -1050934725/19;
c[19, 10] = 1325163359/19;
c[19, 11] = -715803913/19;
c[19, 12] = 495749496/19;
c[19, 13] = -7879573/19;
c[20, 2] = 59049/20;
c[20, 3] = -18262756/5;
c[20, 4] = 3562892601/10;
c[20, 5] = -704115167/10;
c[20, 6] = -911252585/4;
c[20, 7] = 222219583/2;
c[20, 8] = -20338240;
c[20, 9] = -264637773/2;
c[20, 10] = 402711287/2;
c[20, 11] = -165185213;
c[20, 12] = 91890102;
c[20, 13] = -74563775/2;
c[21, 2] = 0;
c[21, 3] = -123210475/21;
c[21, 4] = 3582445217/3;
c[21, 5] = 1795666199/21;
c[21, 6] = -5759238266/7;
c[21, 7] = 1006778954/3;
c[21, 8] = -6004651897/21;
c[21, 9] = -1635012369/7;
c[21, 10] = 10901243195/21;
c[21, 11] = -12902620895/21;
c[21, 12] = 2392925126/7;
c[21, 13] = -4804134322/21;
c[22, 2] = -177147/22;
c[22, 3] = -106622916/11;
c[22, 4] = 71409477747/22;
c[22, 5] = 23547744881/22;
c[22, 6] = -29616879969/11;
c[22, 7] = 18000691849/22;
c[22, 8] = -14758970597/11;
c[22, 9] = -1234084443/11;
c[22, 10] = 24931037485/22;
c[22, 11] = -2002579618;
c[22, 12] = 28029129049/22;
c[22, 13] = -11440184054/11;
c[23, 2] = -531441/23;
c[23, 3] = -504191654/23;
c[23, 4] = 153621082400/23;
c[23, 5] = 97207042739/23;
c[23, 6] = -180546131182/23;
c[23, 7] = 31786411755/23;
c[23, 8] = -109790699357/23;
c[23, 9] = 31978016517/23;
c[23, 10] = 40854842250/23;
c[23, 11] = -131883228774/23;
c[23, 12] = 104710229754/23;
c[23, 13] = -94524978275/23;
c[24, 2] = -177147/4;
c[24, 3] = -1641444451/24;
c[24, 4] = 49214227947/8;
c[24, 5] = 232125696227/24;
c[24, 6] = -120586258631/6;
c[24, 7] = -599964161/24;
c[24, 8] = -44121653207/3;
c[24, 9] = 199347257251/24;
c[24, 10] = 370431463/4;
c[24, 11] = -112818072257/8;
c[24, 12] = 15125690095;
c[24, 13] = -118625507927/8;
c[25, 2] = -1594323/25;
c[25, 3] = -5562179366/25;
c[25, 4] = -751838597738/25;
c[25, 5] = 24709651019/5;
c[25, 6] = -1106909358752/25;
c[25, 7] = -321403188229/25;
c[25, 8] = -1055123670326/25;
c[25, 9] = 810095179427/25;
c[25, 10] = -71871232824/5;
c[25, 11] = -689632954692/25;
c[25, 12] = 1139351275686/25;
c[25, 13] = -1243869653636/25;
c[26, 2] = -1594323/26;
c[26, 3] = -8473672692/13;
c[26, 4] = -5957181996969/26;
c[26, 5] = -1834375996775/26;
c[26, 6] = -2063140338869/26;
c[26, 7] = -1794570107747/26;
c[26, 8] = -1583833085258/13;
c[26, 9] = 2700389269027/26;
c[26, 10] = -2052093711935/26;
c[26, 11] = -389534070222/13;
c[26, 12] = 1567281883610/13;
c[26, 13] = -155913236486;
c[27, 2] = 0;
c[27, 3] = -15050779681/9;
c[27, 4] = -26981568569729/27;
c[27, 5] = -10387335813475/27;
c[27, 6] = -768635903236/9;
c[27, 7] = -6849821663894/27;
c[27, 8] = -10296343674370/27;
c[27, 9] = 878042287736/3;
c[27, 10] = -8445922660871/27;
c[27, 11] = 1824727445750/27;
c[27, 12] = 2350005126961/9;
c[27, 13] = -12248547547613/27;
c[28, 2] = 4782969/28;
c[28, 3] = -26489882660/7;
c[28, 4] = -95309269894045/28;
c[28, 5] = -32184767174759/28;
c[28, 6] = 4971948163263/28;
c[28, 7] = -2951063623453/4;
c[28, 8] = -36968431831895/28;
c[28, 9] = 20962413126759/28;
c[28, 10] = -7540619275227/7;
c[28, 11] = 16858782072319/28;
c[28, 12] = 2495871125694/7;
c[28, 13] = -33724405126009/28;
c[29, 2] = 14348907/29;
c[29, 3] = -223939927230/29;
c[29, 4] = -273846758635415/29;
c[29, 5] = -50489955915758/29;
c[29, 6] = 55997709593890/29;
c[29, 7] = -48877505265638/29;
c[29, 8] = -139213631864165/29;
c[29, 9] = 51042746011374/29;
c[29, 10] = -100030343278426/29;
c[29, 11] = 76984345098320/29;
c[29, 12] = -11623412609696/29;
c[29, 13] = -81281001112545/29;
c[30, 2] = 4782969/5;
c[30, 3] = -447186541979/30;
c[30, 4] = -298974846338876/15;
c[30, 5] = 8669406315473/3;
c[30, 6] = 32300605410997/3;
c[30, 7] = -24751097069967/10;
c[30, 8] = -34179862465387/2;
c[30, 9] = 3710450489010;
c[30, 10] = -21337035324737/2;
c[30, 11] = 56240315116357/6;
c[30, 12] = -10987231606623/2;
c[30, 13] = -5104522979101;
c[31, 2] = 43046721/31;
c[31, 3] = -925434168974/31;
c[31, 4] = -605695194493674/31;
c[31, 5] = 954899898035050/31;
c[31, 6] = 1526576670085907/31;
c[31, 7] = 53750564628625/31;
c[31, 8] = -1756966297834185/31;
c[31, 9] = 186272019305871/31;
c[31, 10] = -1012175901465825/31;
c[31, 11] = 914094745607221/31;
c[31, 12] = -838990644968351/31;
c[31, 13] = -113974017570569/31;
c[32, 2] = 43046721/32;
c[32, 3] = -68850390004;
c[32, 4] = 700693372332091/8;
c[32, 5] = 1904771365497663/16;
c[32, 6] = 1572602605732553/8;
c[32, 7] = 509333116395939/16;
c[32, 8] = -677692792405745/4;
c[32, 9] = 3319840978613/16;
c[32, 10] = -802184289278671/8;
c[32, 11] = 1391907226838563/16;
c[32, 12] = -408972434639215/4;
c[32, 13] = 406494976892693/16;
c[33, 2] = 0;
c[33, 3] = -6076621560859/33;
c[33, 4] = 22976538912861365/33;
c[33, 5] = 2948886412482536/11;
c[33, 6] = 22913045614661318/33;
c[33, 7] = 5221239548601325/33;
c[33, 8] = -4850644412277324/11;
c[33, 9] = -686408024468372/11;
c[33, 10] = -10267469622815252/33;
c[33, 11] = 747490837805524/3;
c[33, 12] = -11055634498135303/33;
c[33, 13] = 5878656695853812/33;
c[34, 2] = -129140163/34;
c[34, 3] = -8822699420012/17;
c[34, 4] = 52774798985321438/17;
c[34, 5] = 1972293443575221/17;
c[34, 6] = 74253700950031117/34;
c[34, 7] = 19501695978615089/34;
c[34, 8] = -15828332999451862/17;
c[34, 9] = -13473064454145783/34;
c[34, 10] = -16632128022128956/17;
c[34, 11] = 24073172806933613/34;
c[34, 12] = -17063707726072336/17;
c[34, 13] = 26736320358032181/34;
c[35, 2] = -387420489/35;
c[35, 3] = -49441453429782/35;
c[35, 4] = 75421619402215544/7;
c[35, 5] = -14561954239196060/7;
c[35, 6] = 43087352462410775/7;
c[35, 7] = 8376940574737783/5;
c[35, 8] = -6094778272731483/5;
c[35, 9] = -8971286142429917/5;
c[35, 10] = -3119357036640532;
c[35, 11] = 10012375001647887/5;
c[35, 12] = -14304033604030216/5;
c[35, 13] = 14454726350852281/5;
c[36, 2] = -43046721/2;
c[36, 3] = -128609217109523/36;
c[36, 4] = 1096692565200768937/36;
c[36, 5] = -200456245776186037/18;
c[36, 6] = 93839123127503659/6;
c[36, 7] = 138001125468238873/36;
c[36, 8] = 13177005505900157/9;
c[36, 9] = -27114142887599707/4;
c[36, 10] = -361773505977190019/36;
c[36, 11] = 198757825489332527/36;
c[36, 12] = -8076495930167622;
c[36, 13] = 343570291985224279/36;
c[37, 2] = -1162261467/37;
c[37, 3] = -308865139560502/37;
c[37, 4] = 2438609411710112559/37;
c[37, 5] = -1221874533675376956/37;
c[37, 6] = 1322059527497089750/37;
c[37, 7] = 199092131942015457/37;
c[37, 8] = 684189764486204136/37;
c[37, 9] = -821592668622818493/37;
c[37, 10] = -1198652117102257987/37;
c[37, 11] = 522963647306353924/37;
c[37, 12] = -867762825577227577/37;
c[37, 13] = 1084647430618220601/37;
c[38, 2] = -1162261467/38;
c[38, 3] = -347700346208428/19;
c[38, 4] = 1328173587295071212/19;
c[38, 5] = -928926704193682360/19;
c[38, 6] = 2654039507054302517/38;
c[38, 7] = -229916363263562147/38;
c[38, 8] = 1686723748571057990/19;
c[38, 9] = -2401584129580595343/38;
c[38, 10] = -3908239730940011585/38;
c[38, 11] = 1151004414982543913/38;
c[38, 12] = -1355926426136247335/19;
c[38, 13] = 3260961794535882607/38;
c[39, 2] = 0;
c[39, 3] = -506737341025969/13;
c[39, 4] = -3481305029515504843/13;
c[39, 5] = 1187436073624553824/13;
c[39, 6] = 1095463660446326836/13;
c[39, 7] = -3203763231994943741/39;
c[39, 8] = 13046924090105832181/39;
c[39, 9] = -1967662268865124296/13;
c[39, 10] = -12288542438729231951/39;
c[39, 11] = 1417516995000913675/39;
c[39, 12] = -2925104627764308284/13;
c[39, 13] = 732275332609584217/3;
c[40, 2] = 3486784401/40;
c[40, 3] = -425113657364748/5;
c[40, 4] = -45112177504025335383/20;
c[40, 5] = 18507553779950846753/20;
c[40, 6] = -8011326095712762661/40;
c[40, 7] = -7832825709958004869/20;
c[40, 8] = 5663398527192047429/5;
c[40, 9] = -1076752561264749461/4;
c[40, 10] = -3639380141564038673/4;
c[40, 11] = -1084021040210064877/10;
c[40, 12] = -3567409418347392822/5;
c[40, 13] = 13684693077559976433/20;


(* Coefficients ctilde_k(m) = ct[k,m] *)

ct[1, 2] = -4;
ct[1, 3] = -6;
ct[1, 4] = -8;
ct[1, 5] = -10;
ct[1, 6] = -12;
ct[1, 7] = -14;
ct[1, 8] = -16;
ct[1, 9] = -18;
ct[1, 10] = -20;
ct[1, 11] = -22;
ct[1, 12] = -24;
ct[1, 13] = -26;
ct[2, 2] = -2;
ct[2, 3] = -3;
ct[2, 4] = -4;
ct[2, 5] = -5;
ct[2, 6] = -6;
ct[2, 7] = -7;
ct[2, 8] = -8;
ct[2, 9] = -9;
ct[2, 10] = -10;
ct[2, 11] = -11;
ct[2, 12] = -12;
ct[2, 13] = -13;
ct[3, 2] = 8/3;
ct[3, 3] = 1;
ct[3, 4] = 4/3;
ct[3, 5] = 5/3;
ct[3, 6] = 2;
ct[3, 7] = 7/3;
ct[3, 8] = 8/3;
ct[3, 9] = 3;
ct[3, 10] = 10/3;
ct[3, 11] = 11/3;
ct[3, 12] = 4;
ct[3, 13] = 13/3;
ct[4, 2] = 14;
ct[4, 3] = 3/2;
ct[4, 4] = 10;
ct[4, 5] = 25/2;
ct[4, 6] = 15;
ct[4, 7] = 35/2;
ct[4, 8] = 20;
ct[4, 9] = 45/2;
ct[4, 10] = 25;
ct[4, 11] = 55/2;
ct[4, 12] = 30;
ct[4, 13] = 65/2;
ct[5, 2] = 176/5;
ct[5, 3] = -111/5;
ct[5, 4] = 182/5;
ct[5, 5] = 28;
ct[5, 6] = 168/5;
ct[5, 7] = 196/5;
ct[5, 8] = 224/5;
ct[5, 9] = 252/5;
ct[5, 10] = 56;
ct[5, 11] = 308/5;
ct[5, 12] = 336/5;
ct[5, 13] = 364/5;
ct[6, 2] = 184/3;
ct[6, 3] = -235/2;
ct[6, 4] = 440/3;
ct[6, 5] = 125/6;
ct[6, 6] = 55;
ct[6, 7] = 385/6;
ct[6, 8] = 220/3;
ct[6, 9] = 165/2;
ct[6, 10] = 275/3;
ct[6, 11] = 605/6;
ct[6, 12] = 110;
ct[6, 13] = 715/6;
ct[7, 2] = 416/7;
ct[7, 3] = -2463/7;
ct[7, 4] = 3674/7;
ct[7, 5] = -1130/7;
ct[7, 6] = 807/7;
ct[7, 7] = 89;
ct[7, 8] = 712/7;
ct[7, 9] = 801/7;
ct[7, 10] = 890/7;
ct[7, 11] = 979/7;
ct[7, 12] = 1068/7;
ct[7, 13] = 1157/7;
ct[8, 2] = -68;
ct[8, 3] = -3045/4;
ct[8, 4] = 1512;
ct[8, 5] = -4015/4;
ct[8, 6] = 1037/2;
ct[8, 7] = 343/4;
ct[8, 8] = 162;
ct[8, 9] = 729/4;
ct[8, 10] = 405/2;
ct[8, 11] = 891/4;
ct[8, 12] = 243;
ct[8, 13] = 1053/4;
ct[9, 2] = -4672/9;
ct[9, 3] = -3860/3;
ct[9, 4] = 30586/9;
ct[9, 5] = -32125/9;
ct[9, 6] = 7667/3;
ct[9, 7] = -2198/9;
ct[9, 8] = 4724/9;
ct[9, 9] = 505;
ct[9, 10] = 5050/9;
ct[9, 11] = 5555/9;
ct[9, 12] = 2020/3;
ct[9, 13] = 6565/9;
ct[10, 2] = -7712/5;
ct[10, 3] = -20001/10;
ct[10, 4] = 25926/5;
ct[10, 5] = -9252;
ct[10, 6] = 50889/5;
ct[10, 7] = -12852/5;
ct[10, 8] = 13012/5;
ct[10, 9] = 8766/5;
ct[10, 10] = 2058;
ct[10, 11] = 11319/5;
ct[10, 12] = 12348/5;
ct[10, 13] = 13377/5;
ct[11, 2] = -33664/11;
ct[11, 3] = -49836/11;
ct[11, 4] = -5024/11;
ct[11, 5] = -188000/11;
ct[11, 6] = 360304/11;
ct[11, 7] = -148624/11;
ct[11, 8] = 135790/11;
ct[11, 9] = 54663/11;
ct[11, 10] = 78795/11;
ct[11, 11] = 7742;
ct[11, 12] = 92904/11;
ct[11, 13] = 100646/11;
ct[12, 2] = -10528/3;
ct[12, 3] = -65287/4;
ct[12, 4] = -133730/3;
ct[12, 5] = -169195/12;
ct[12, 6] = 173059/2;
ct[12, 7] = -642719/12;
ct[12, 8] = 154808/3;
ct[12, 9] = 33489/4;
ct[12, 10] = 137705/6;
ct[12, 11] = 276353/12;
ct[12, 12] = 25291;
ct[12, 13] = 328783/12;
ct[13, 2] = 33536/13;
ct[13, 3] = -767643/13;
ct[13, 4] = -3020324/13;
ct[13, 5] = 584925/13;
ct[13, 6] = 2394614/13;
ct[13, 7] = -2239797/13;
ct[13, 8] = 2490264/13;
ct[13, 9] = -131058/13;
ct[13, 10] = 943000/13;
ct[13, 11] = 776611/13;
ct[13, 12] = 885042/13;
ct[13, 13] = 73552;
ct[14, 2] = 193408/7;
ct[14, 3] = -2515155/14;
ct[14, 4] = -6006284/7;
ct[14, 5] = 1704040/7;
ct[14, 6] = 3965607/14;
ct[14, 7] = -907169/2;
ct[14, 8] = 4448884/7;
ct[14, 9] = -2239899/14;
ct[14, 10] = 1697231/7;
ct[14, 11] = 1851289/14;
ct[14, 12] = 1209224/7;
ct[14, 13] = 2567721/14;
ct[15, 2] = 1346048/15;
ct[15, 3] = -2301974/5;
ct[15, 4] = -38506486/15;
ct[15, 5] = 1621342/3;
ct[15, 6] = 614762/5;
ct[15, 7] = -13989773/15;
ct[15, 8] = 28169498/15;
ct[15, 9] = -4238397/5;
ct[15, 10] = 2593058/3;
ct[15, 11] = 3184016/15;
ct[15, 12] = 2194749/5;
ct[15, 13] = 6542653/15;
ct[16, 2] = 191456;
ct[16, 3] = -8379069/8;
ct[16, 4] = -6183628;
ct[16, 5] = -506855/8;
ct[16, 6] = -4988111/4;
ct[16, 7] = -9473513/8;
ct[16, 8] = 4869670;
ct[16, 9] = -26504847/8;
ct[16, 10] = 12492925/4;
ct[16, 11] = -322597/8;
ct[16, 12] = 2384841/2;
ct[16, 13] = 7861685/8;
ct[17, 2] = 4176896/17;
ct[17, 3] = -39717633/17;
ct[17, 4] = -174848680/17;
ct[17, 5] = -103244665/17;
ct[17, 6] = -119084536/17;
ct[17, 7] = 17072440/17;
ct[17, 8] = 181358500/17;
ct[17, 9] = -182490003/17;
ct[17, 10] = 183774740/17;
ct[17, 11] = -42174693/17;
ct[17, 12] = 61344034/17;
ct[17, 13] = 32677918/17;
ct[18, 2] = -836096/9;
ct[18, 3] = -17389067/3;
ct[18, 4] = 4875110/9;
ct[18, 5] = -543862315/18;
ct[18, 6] = -170000671/6;
ct[18, 7] = 117381320/9;
ct[18, 8] = 157639198/9;
ct[18, 9] = -59471101/2;
ct[18, 10] = 311489285/9;
ct[18, 11] = -269347309/18;
ct[18, 12] = 36138200/3;
ct[18, 13] = 38079301/18;
ct[19, 2] = -31750144/19;
ct[19, 3] = -315130263/19;
ct[19, 4] = 1862864606/19;
ct[19, 5] = -1773666635/19;
ct[19, 6] = -2016725676/19;
ct[19, 7] = 1038629704/19;
ct[19, 8] = 167737950/19;
ct[19, 9] = -1323534318/19;
ct[19, 10] = 1910182365/19;
ct[19, 11] = -1249892545/19;
ct[19, 12] = 806111247/19;
ct[19, 13] = -133086590/19;
ct[20, 2] = -29241856/5;
ct[20, 3] = -1000965309/20;
ct[20, 4] = 534936540;
ct[20, 5] = -183766409;
ct[20, 6] = -768399251/2;
ct[20, 7] = 167885368;
ct[20, 8] = -86107144;
ct[20, 9] = -127354092;
ct[20, 10] = 260321854;
ct[20, 11] = -488412727/2;
ct[20, 12] = 150849757;
ct[20, 13] = -134106739/2;
ct[21, 2] = -277368832/21;
ct[21, 3] = -1017507581/7;
ct[21, 4] = 42782680406/21;
ct[21, 5] = -1566816995/21;
ct[21, 6] = -9218811859/7;
ct[21, 7] = 1227131345/3;
ct[21, 8] = -10613110388/21;
ct[21, 9] = -799236834/7;
ct[21, 10] = 12192261140/21;
ct[21, 11] = -16750843406/21;
ct[21, 12] = 3679594510/7;
ct[21, 13] = -7247405152/21;
ct[22, 2] = -203835392/11;
ct[22, 3] = -4328935647/11;
ct[22, 4] = 68705138322/11;
ct[22, 5] = 12491712250/11;
ct[22, 6] = -45566045685/11;
ct[22, 7] = 7813966384/11;
ct[22, 8] = -21518296390/11;
ct[22, 9] = 8894332605/22;
ct[22, 10] = 22187167235/22;
ct[22, 11] = -2315331878;
ct[22, 12] = 19384156890/11;
ct[22, 13] = -15798839498/11;
ct[23, 2] = 33529856/23;
ct[23, 3] = -23175796872/23;
ct[23, 4] = 353586989226/23;
ct[23, 5] = 124871553070/23;
ct[23, 6] = -267523008347/23;
ct[23, 7] = 3945688810/23;
ct[23, 8] = -147225312298/23;
ct[23, 9] = 68828001819/23;
ct[23, 10] = 17478527681/23;
ct[23, 11] = -135876016331/23;
ct[23, 12] = 128876177264/23;
ct[23, 13] = -121453927699/23;
ct[24, 2] = 322518016/3;
ct[24, 3] = -20359866151/8;
ct[24, 4] = 25988237730;
ct[24, 5] = 320204839885/24;
ct[24, 6] = -339855927815/12;
ct[24, 7] = -133892552815/24;
ct[24, 8] = -19245976536;
ct[24, 9] = 99271757049/8;
ct[24, 10] = -15408933785/4;
ct[24, 11] = -101367905485/8;
ct[24, 12] = 33287967653/2;
ct[24, 13] = -142069047731/8;
ct[25, 2] = 10119397376/25;
ct[25, 3] = -166024449636/25;
ct[25, 4] = -67745726568/25;
ct[25, 5] = 39425277518/5;
ct[25, 6] = -1415013383207/25;
ct[25, 7] = -806152295004/25;
ct[25, 8] = -1409749980926/25;
ct[25, 9] = 1034163738102/25;
ct[25, 10] = -131182025174/5;
ct[25, 11] = -486145976492/25;
ct[25, 12] = 1129030176286/25;
ct[25, 13] = -1387858235036/25;
ct[26, 2] = 12498362368/13;
ct[26, 3] = -473941267845/26;
ct[26, 4] = -3476716653518/13;
ct[26, 5] = -2555894862245/26;
ct[26, 6] = -988656999271/13;
ct[26, 7] = -3258154079649/26;
ct[26, 8] = -2210928698558/13;
ct[26, 9] = 1559832933936/13;
ct[26, 10] = -1425056073620/13;
ct[26, 11] = -21178718869/26;
ct[26, 12] = 1393998103863/13;
ct[26, 13] = -162192438735;
ct[27, 2] = 39270514688/27;
ct[27, 3] = -463878012077/9;
ct[27, 4] = -39976721179304/27;
ct[27, 5] = -15181511645425/27;
ct[27, 6] = 355148547416/9;
ct[27, 7] = -10499498054192/27;
ct[27, 8] = -14760813894706/27;
ct[27, 9] = 932386889215/3;
ct[27, 10] = -10400573838905/27;
ct[27, 11] = 4108988996651/27;
ct[27, 12] = 1788464156854/9;
ct[27, 13] = -11901302023325/27;
ct[28, 2] = 253632512;
ct[28, 3] = -4063100843523/28;
ct[28, 4] = -40196420639344/7;
ct[28, 5] = -12479762227735/7;
ct[28, 6] = 23838807015503/28;
ct[28, 7] = -3917124347257/4;
ct[28, 8] = -13006191994412/7;
ct[28, 9] = 20155472904321/28;
ct[28, 10] = -17408157659185/14;
ct[28, 11] = 22841164232381/28;
ct[28, 12] = 1024863511310/7;
ct[28, 13] = -30587381549595/28;
ct[29, 2] = -207216246784/29;
ct[29, 3] = -11561096071038/29;
ct[29, 4] = -520065589286766/29;
ct[29, 5] = -93785035178855/29;
ct[29, 6] = 135851090318797/29;
ct[29, 7] = -53028936857631/29;
ct[29, 8] = -185573941109778/29;
ct[29, 9] = 41741993067015/29;
ct[29, 10] = -111835893467608/29;
ct[29, 11] = 91080146770503/29;
ct[29, 12] = -28810941757216/29;
ct[29, 13] = -67867897252766/29;
ct[30, 2] = -435737624576/15;
ct[30, 3] = -1069261412977;
ct[30, 4] = -44974567623116;
ct[30, 5] = 1278422148996;
ct[30, 6] = 20713515493026;
ct[30, 7] = -2476207970873/2;
ct[30, 8] = -63883978682086/3;
ct[30, 9] = 4177698442995/2;
ct[30, 10] = -11821114271557;
ct[30, 11] = 10392947971670;
ct[30, 12] = -13939602911831/2;
ct[30, 13] = -7244343934035/2;
ct[31, 2] = -2242603515904/31;
ct[31, 3] = -88123327610181/31;
ct[31, 4] = -2408586096048636/31;
ct[31, 5] = 1107572750482305/31;
ct[31, 6] = 2556175482896873/31;
ct[31, 7] = 286707796853814/31;
ct[31, 8] = -2042609523078770/31;
ct[31, 9] = -17581814074989/31;
ct[31, 10] = -1128559822714040/31;
ct[31, 11] = 975758763835482/31;
ct[31, 12] = -942919834428454/31;
ct[31, 13] = 12203874166081/31;
ct[32, 2] = -116923830272;
ct[32, 3] = -122055481514541/16;
ct[32, 4] = 5384173022242;
ct[32, 5] = 2450756362855145/16;
ct[32, 6] = 2400508344561153/8;
ct[32, 7] = 962080733734407/16;
ct[32, 8] = -183148888165126;
ct[32, 9] = -369194252131839/16;
ct[32, 10] = -906642056107451/8;
ct[32, 11] = 1446820391184795/16;
ct[32, 12] = -437673848538323/4;
ct[32, 13] = 565840702914357/16;
ct[33, 2] = -1510629179392/33;
ct[33, 3] = -229379728213349/11;
ct[33, 4] = 26621224116893146/33;
ct[33, 5] = 12234448043806345/33;
ct[33, 6] = 32763693409750309/33;
ct[33, 7] = 7944768348393422/33;
ct[33, 8] = -14355407357663276/33;
ct[33, 9] = -1491701743775130/11;
ct[33, 10] = -3920599608942042/11;
ct[33, 11] = 758179536553013/3;
ct[33, 12] = -3851922085329930/11;
ct[33, 13] = 6612427669417154/33;
ct[34, 2] = 8203429347328/17;
ct[34, 3] = -1965267231777129/34;
ct[34, 4] = 77407447142048500/17;
ct[34, 5] = 8345514625292475/34;
ct[34, 6] = 50385910801366081/17;
ct[34, 7] = 12903159589406611/17;
ct[34, 8] = -13181362438975782/17;
ct[34, 9] = -20359958790868695/34;
ct[34, 10] = -19194919652975940/17;
ct[34, 11] = 23710209840926411/34;
ct[34, 12] = -17633772532426379/17;
ct[34, 13] = 14154463795401371/17;
ct[35, 2] = 74691209854976/35;
ct[35, 3] = -5619401992556463/35;
ct[35, 4] = 89691453142983222/5;
ct[35, 5] = -2529071029681549;
ct[35, 6] = 39588378879654501/5;
ct[35, 7] = 9612521761129584/5;
ct[35, 8] = -2006041960537754/5;
ct[35, 9] = -11339141876589807/5;
ct[35, 10] = -3591325730718432;
ct[35, 11] = 9480182990877357/5;
ct[35, 12] = -14712827981588111/5;
ct[35, 13] = 14911636930256261/5;
ct[36, 2] = 50080921812992/9;
ct[36, 3] = -2655961602927107/6;
ct[36, 4] = 511802364588999886/9;
ct[36, 5] = -529692933105482395/36;
ct[36, 6] = 223739138194474769/12;
ct[36, 7] = 31266952367496286/9;
ct[36, 8] = 42112722836715758/9;
ct[36, 9] = -30376255203401005/4;
ct[36, 10] = -205459930516978795/18;
ct[36, 11] = 178139300239281887/36;
ct[36, 12] = -24897195469409999/3;
ct[36, 13] = 349742598071147437/36;
ct[37, 2] = 353147489878016/37;
ct[37, 3] = -44733130757240100/37;
ct[37, 4] = 5362776141061653954/37;
ct[37, 5] = -1710572271361161080/37;
ct[37, 6] = 1365125709619986587/37;
ct[37, 7] = 42828967505249688/37;
ct[37, 8] = 1090402454864632760/37;
ct[37, 9] = -832151107554954528/37;
ct[37, 10] = -1330022359965535842/37;
ct[37, 11] = 430295755207213335/37;
ct[37, 12] = -892387036303659781/37;
ct[37, 13] = 1094980996534607351/37;
ct[38, 2] = 105323918000128/19;
ct[38, 3] = -124892074153460841/38;
ct[38, 4] = 4872829812181308578/19;
ct[38, 5] = -2986998698085090575/38;
ct[38, 6] = 925198665136473376/19;
ct[38, 7] = -489624375704885148/19;
ct[38, 8] = 2342087722102136902/19;
ct[38, 9] = -1093019574310519821/19;
ct[38, 10] = -4205361790411738761/38;
ct[38, 11] = 785198276150445399/38;
ct[38, 12] = -2793467476494188485/38;
ct[38, 13] = 1634123595807892280/19;
ct[39, 2] = -1276293595267072/39;
ct[39, 3] = -116421189020242820/13;
ct[39, 4] = 136112107056568192/39;
ct[39, 5] = 958597066133616175/13;
ct[39, 6] = -2023119282251506030/39;
ct[39, 7] = -1962522720923430330/13;
ct[39, 8] = 5693941086043177884/13;
ct[39, 9] = -1528286832265747668/13;
ct[39, 10] = -12752701600302849695/39;
ct[39, 11] = 116543603559346546/39;
ct[39, 12] = -3020979812692054001/13;
ct[39, 13] = 727624703019400789/3;
ct[40, 2] = -796132674633728/5;
ct[40, 3] = -196532702587107969/8;
ct[40, 4] = -12939718519853919478/5;
ct[40, 5] = 2236769233500322211/2;
ct[40, 6] = -16265744990784571611/20;
ct[40, 7] = -2932318787805114533/5;
ct[40, 8] = 7190814093246890912/5;
ct[40, 9] = -663918688093913844/5;
ct[40, 10] = -904973923814110983;
ct[40, 11] = -4266115586037941779/20;
ct[40, 12] = -7398311933805057429/10;
ct[40, 13] = 13442854306192234833/20;


(* Differences Delta_k(m) = c_k(m) - C_k(m) = DD[k,m] *)

DD[1, 2] = 1;
DD[1, 3] = 0;
DD[1, 4] = 0;
DD[1, 5] = 0;
DD[1, 6] = 0;
DD[1, 7] = 0;
DD[1, 8] = 0;
DD[1, 9] = 0;
DD[1, 10] = 0;
DD[1, 11] = 0;
DD[1, 12] = 0;
DD[1, 13] = 0;
DD[2, 2] = 1/2;
DD[2, 3] = -1;
DD[2, 4] = 0;
DD[2, 5] = 0;
DD[2, 6] = 0;
DD[2, 7] = 0;
DD[2, 8] = 0;
DD[2, 9] = 0;
DD[2, 10] = 0;
DD[2, 11] = 0;
DD[2, 12] = 0;
DD[2, 13] = 0;
DD[3, 2] = -2/3;
DD[3, 3] = -2;
DD[3, 4] = 1;
DD[3, 5] = 0;
DD[3, 6] = 0;
DD[3, 7] = 0;
DD[3, 8] = 0;
DD[3, 9] = 0;
DD[3, 10] = 0;
DD[3, 11] = 0;
DD[3, 12] = 0;
DD[3, 13] = 0;
DD[4, 2] = -11/4;
DD[4, 3] = -7/2;
DD[4, 4] = 3;
DD[4, 5] = -1;
DD[4, 6] = 0;
DD[4, 7] = 0;
DD[4, 8] = 0;
DD[4, 9] = 0;
DD[4, 10] = 0;
DD[4, 11] = 0;
DD[4, 12] = 0;
DD[4, 13] = 0;
DD[5, 2] = -29/5;
DD[5, 3] = -10;
DD[5, 4] = 10;
DD[5, 5] = -4;
DD[5, 6] = 1;
DD[5, 7] = 0;
DD[5, 8] = 0;
DD[5, 9] = 0;
DD[5, 10] = 0;
DD[5, 11] = 0;
DD[5, 12] = 0;
DD[5, 13] = 0;
DD[6, 2] = -28/3;
DD[6, 3] = -112/3;
DD[6, 4] = 91/2;
DD[6, 5] = -20;
DD[6, 6] = 5;
DD[6, 7] = -1;
DD[6, 8] = 0;
DD[6, 9] = 0;
DD[6, 10] = 0;
DD[6, 11] = 0;
DD[6, 12] = 0;
DD[6, 13] = 0;
DD[7, 2] = -97/7;
DD[7, 3] = -127;
DD[7, 4] = 177;
DD[7, 5] = -110;
DD[7, 6] = 33;
DD[7, 7] = -6;
DD[7, 8] = 1;
DD[7, 9] = 0;
DD[7, 10] = 0;
DD[7, 11] = 0;
DD[7, 12] = 0;
DD[7, 13] = 0;
DD[8, 2] = -243/8;
DD[8, 3] = -1475/4;
DD[8, 4] = 1029/2;
DD[8, 5] = -931/2;
DD[8, 6] = 209;
DD[8, 7] = -49;
DD[8, 8] = 7;
DD[8, 9] = -1;
DD[8, 10] = 0;
DD[8, 11] = 0;
DD[8, 12] = 0;
DD[8, 13] = 0;
DD[9, 2] = -1010/9;
DD[9, 3] = -2786/3;
DD[9, 4] = 3121/3;
DD[9, 5] = -1501;
DD[9, 6] = 988;
DD[9, 7] = -350;
DD[9, 8] = 68;
DD[9, 9] = -8;
DD[9, 10] = 1;
DD[9, 11] = 0;
DD[9, 12] = 0;
DD[9, 13] = 0;
DD[10, 2] = -4359/10;
DD[10, 3] = -10411/5;
DD[10, 4] = 749;
DD[10, 5] = -3772;
DD[10, 6] = 7331/2;
DD[10, 7] = -1848;
DD[10, 8] = 540;
DD[10, 9] = -90;
DD[10, 10] = 9;
DD[10, 11] = -1;
DD[10, 12] = 0;
DD[10, 13] = 0;
DD[11, 2] = -16213/11;
DD[11, 3] = -4304;
DD[11, 4] = -5661;
DD[11, 5] = -6905;
DD[11, 6] = 11308;
DD[11, 7] = -7847;
DD[11, 8] = 3166;
DD[11, 9] = -786;
DD[11, 10] = 115;
DD[11, 11] = -10;
DD[11, 12] = 1;
DD[11, 13] = 0;
DD[12, 2] = -13010/3;
DD[12, 3] = -26117/3;
DD[12, 4] = -153889/4;
DD[12, 5] = -15871/3;
DD[12, 6] = 58911/2;
DD[12, 7] = -57429/2;
DD[12, 8] = 15210;
DD[12, 9] = -5082;
DD[12, 10] = 1095;
DD[12, 11] = -143;
DD[12, 12] = 11;
DD[12, 13] = -1;
DD[13, 2] = -149291/13;
DD[13, 3] = -18846;
DD[13, 4] = -161179;
DD[13, 5] = 21679;
DD[13, 6] = 62301;
DD[13, 7] = -93045;
DD[13, 8] = 64100;
DD[13, 9] = -27297;
DD[13, 10] = 7755;
DD[13, 11] = -1474;
DD[13, 12] = 174;
DD[13, 13] = -12;
DD[14, 2] = -397697/14;
DD[14, 3] = -652521/14;
DD[14, 4] = -1070799/2;
DD[14, 5] = 112189;
DD[14, 6] = 179075/2;
DD[14, 7] = -266024;
DD[14, 8] = 484839/2;
DD[14, 9] = -129624;
DD[14, 10] = 46077;
DD[14, 11] = -11363;
DD[14, 12] = 1930;
DD[14, 13] = -208;
DD[15, 2] = -1016072/15;
DD[15, 3] = -1910591/15;
DD[15, 4] = -21903862/15;
DD[15, 5] = 703388/3;
DD[15, 6] = -51890/3;
DD[15, 7] = -652365;
DD[15, 8] = 821757;
DD[15, 9] = -553512;
DD[15, 10] = 242633;
DD[15, 11] = -73997;
DD[15, 12] = 16103;
DD[15, 13] = -2470;


(* Differences Deltatilde_k(m) = ctilde_k(m) - C_k(m) = DDt[k,m] *)

DDt[1, 2] = 0;
DDt[1, 3] = 0;
DDt[1, 4] = 0;
DDt[1, 5] = 0;
DDt[1, 6] = 0;
DDt[1, 7] = 0;
DDt[1, 8] = 0;
DDt[1, 9] = 0;
DDt[1, 10] = 0;
DDt[1, 11] = 0;
DDt[1, 12] = 0;
DDt[1, 13] = 0;
DDt[2, 2] = 0;
DDt[2, 3] = 0;
DDt[2, 4] = 0;
DDt[2, 5] = 0;
DDt[2, 6] = 0;
DDt[2, 7] = 0;
DDt[2, 8] = 0;
DDt[2, 9] = 0;
DDt[2, 10] = 0;
DDt[2, 11] = 0;
DDt[2, 12] = 0;
DDt[2, 13] = 0;
DDt[3, 2] = 2;
DDt[3, 3] = 0;
DDt[3, 4] = 0;
DDt[3, 5] = 0;
DDt[3, 6] = 0;
DDt[3, 7] = 0;
DDt[3, 8] = 0;
DDt[3, 9] = 0;
DDt[3, 10] = 0;
DDt[3, 11] = 0;
DDt[3, 12] = 0;
DDt[3, 13] = 0;
DDt[4, 2] = 9;
DDt[4, 3] = -6;
DDt[4, 4] = 0;
DDt[4, 5] = 0;
DDt[4, 6] = 0;
DDt[4, 7] = 0;
DDt[4, 8] = 0;
DDt[4, 9] = 0;
DDt[4, 10] = 0;
DDt[4, 11] = 0;
DDt[4, 12] = 0;
DDt[4, 13] = 0;
DDt[5, 2] = 24;
DDt[5, 3] = -39;
DDt[5, 4] = 14;
DDt[5, 5] = 0;
DDt[5, 6] = 0;
DDt[5, 7] = 0;
DDt[5, 8] = 0;
DDt[5, 9] = 0;
DDt[5, 10] = 0;
DDt[5, 11] = 0;
DDt[5, 12] = 0;
DDt[5, 13] = 0;
DDt[6, 2] = 43;
DDt[6, 3] = -145;
DDt[6, 4] = 110;
DDt[6, 5] = -25;
DDt[6, 6] = 0;
DDt[6, 7] = 0;
DDt[6, 8] = 0;
DDt[6, 9] = 0;
DDt[6, 10] = 0;
DDt[6, 11] = 0;
DDt[6, 12] = 0;
DDt[6, 13] = 0;
DDt[7, 2] = 34;
DDt[7, 3] = -390;
DDt[7, 4] = 474;
DDt[7, 5] = -225;
DDt[7, 6] = 39;
DDt[7, 7] = 0;
DDt[7, 8] = 0;
DDt[7, 9] = 0;
DDt[7, 10] = 0;
DDt[7, 11] = 0;
DDt[7, 12] = 0;
DDt[7, 13] = 0;
DDt[8, 2] = -217/2;
DDt[8, 3] = -822;
DDt[8, 4] = 1431;
DDt[8, 5] = -1105;
DDt[8, 6] = 397;
DDt[8, 7] = -56;
DDt[8, 8] = 0;
DDt[8, 9] = 0;
DDt[8, 10] = 0;
DDt[8, 11] = 0;
DDt[8, 12] = 0;
DDt[8, 13] = 0;
DDt[9, 2] = -1894/3;
DDt[9, 3] = -1455;
DDt[9, 4] = 3174;
DDt[9, 5] = -3850;
DDt[9, 6] = 2219;
DDt[9, 7] = -637;
DDt[9, 8] = 76;
DDt[9, 9] = 0;
DDt[9, 10] = 0;
DDt[9, 11] = 0;
DDt[9, 12] = 0;
DDt[9, 13] = 0;
DDt[10, 2] = -1954;
DDt[10, 3] = -5235/2;
DDt[10, 4] = 4362;
DDt[10, 5] = -10281;
DDt[10, 6] = 8943;
DDt[10, 7] = -4011;
DDt[10, 8] = 956;
DDt[10, 9] = -99;
DDt[10, 10] = 0;
DDt[10, 11] = 0;
DDt[10, 12] = 0;
DDt[10, 13] = 0;
DDt[11, 2] = -4468;
DDt[11, 3] = -6642;
DDt[11, 4] = -3272;
DDt[11, 5] = -20610;
DDt[11, 6] = 28532;
DDt[11, 7] = -18438;
DDt[11, 8] = 6714;
DDt[11, 9] = -1365;
DDt[11, 10] = 125;
DDt[11, 11] = 0;
DDt[11, 12] = 0;
DDt[11, 13] = 0;
DDt[12, 2] = -15449/2;
DDt[12, 3] = -45289/2;
DDt[12, 4] = -53007;
DDt[12, 5] = -49275/2;
DDt[12, 6] = 73884;
DDt[12, 7] = -68313;
DDt[12, 8] = 34742;
DDt[12, 9] = -10596;
DDt[12, 10] = 1875;
DDt[12, 11] = -154;
DDt[12, 12] = 0;
DDt[12, 13] = 0;
DDt[13, 2] = -8736;
DDt[13, 3] = -76023;
DDt[13, 4] = -254964;
DDt[13, 5] = 16705;
DDt[13, 6] = 150254;
DDt[13, 7] = -211897;
DDt[13, 8] = 146296;
DDt[13, 9] = -61002;
DDt[13, 10] = 15960;
DDt[13, 11] = -2497;
DDt[13, 12] = 186;
DDt[13, 13] = 0;
DDt[14, 2] = -621;
DDt[14, 3] = -222030;
DDt[14, 4] = -914542;
DDt[14, 5] = 345615/2;
DDt[14, 6] = 397011/2;
DDt[14, 7] = -552462;
DDt[14, 8] = 522552;
DDt[14, 9] = -287121;
DDt[14, 10] = 101208;
DDt[14, 11] = -23144;
DDt[14, 12] = 3242;
DDt[14, 13] = -221;
DDt[15, 2] = 109992/5;
DDt[15, 3] = -562002;
DDt[15, 4] = -8107726/3;
DDt[15, 5] = 371102;
DDt[15, 6] = -80262;
DDt[15, 7] = -1169735;
DDt[15, 8] = 1607014;
DDt[15, 9] = -1152501;
DDt[15, 10] = 525662;
DDt[15, 11] = -160292;
DDt[15, 12] = 32521;
DDt[15, 13] = -4121;
DDt[16, 2] = 133695/4;
DDt[16, 3] = -1284432;
DDt[16, 4] = -12999385/2;
DDt[16, 5] = -916875/2;
DDt[16, 6] = -3442249/2;
DDt[16, 7] = -1737302;
DDt[16, 8] = 4237541;
DDt[16, 9] = -4024251;
DDt[16, 10] = 2333070;
DDt[16, 11] = -909502;
DDt[16, 12] = 244227;
DDt[16, 13] = -44499;


(* Polynomials C_k = CC[k] *)

CC[1] = -2*m;
CC[2] = -m;
CC[3] = m/3;
CC[4] = (5*m)/2;
CC[5] = (28*m)/5;
CC[6] = (55*m)/6;
CC[7] = (89*m)/7;
CC[8] = (81*m)/4;
CC[9] = (505*m)/9;
CC[10] = (1029*m)/5;
CC[11] = (7742*m)/11;
CC[12] = (25291*m)/12;
CC[13] = (73552*m)/13;
CC[14] = (197755*m)/14;
CC[15] = (508036*m)/15;
CC[16] = (632129*m)/8;
CC[17] = (2984620*m)/17;


(* END of file data_CYL.m *)


==> data_FREE.m <==
(* data_FREE.m 

   This mathematica script contains all data for FREE boundary conditions

   Created: 7/Aug/2008

*)



(* Coefficients b_k(m) = b[k,m]  *)

b[0, 0] = 0;
b[0, 1] = 1;
b[0, 2] = 1;
b[0, 3] = 1;
b[0, 4] = 1;
b[0, 5] = 1;
b[0, 6] = 1;
b[0, 7] = 1;
b[0, 8] = 1;
b[0, 9] = 1;
b[0, 10] = 1;
b[0, 11] = 1;
b[0, 12] = 1;
b[1, 0] = 0;
b[1, 1] = 1;
b[1, 2] = 3;
b[1, 3] = 5;
b[1, 4] = 7;
b[1, 5] = 9;
b[1, 6] = 11;
b[1, 7] = 13;
b[1, 8] = 15;
b[1, 9] = 17;
b[1, 10] = 19;
b[1, 11] = 21;
b[1, 12] = 23;
b[2, 0] = 0;
b[2, 1] = 0;
b[2, 2] = 3;
b[2, 3] = 10;
b[2, 4] = 21;
b[2, 5] = 36;
b[2, 6] = 55;
b[2, 7] = 78;
b[2, 8] = 105;
b[2, 9] = 136;
b[2, 10] = 171;
b[2, 11] = 210;
b[2, 12] = 253;
b[3, 0] = 0;
b[3, 1] = 0;
b[3, 2] = 0;
b[3, 3] = 8;
b[3, 4] = 32;
b[3, 5] = 80;
b[3, 6] = 160;
b[3, 7] = 280;
b[3, 8] = 448;
b[3, 9] = 672;
b[3, 10] = 960;
b[3, 11] = 1320;
b[3, 12] = 1760;
b[4, 0] = 0;
b[4, 1] = 0;
b[4, 2] = 0;
b[4, 3] = 1;
b[4, 4] = 23;
b[4, 5] = 102;
b[4, 6] = 290;
b[4, 7] = 655;
b[4, 8] = 1281;
b[4, 9] = 2268;
b[4, 10] = 3732;
b[4, 11] = 5805;
b[4, 12] = 8635;
b[5, 0] = 0;
b[5, 1] = 0;
b[5, 2] = 0;
b[5, 3] = -1;
b[5, 4] = 3;
b[5, 5] = 66;
b[5, 6] = 322;
b[5, 7] = 1017;
b[5, 8] = 2541;
b[5, 9] = 5460;
b[5, 10] = 10548;
b[5, 11] = 18819;
b[5, 12] = 31559;
b[6, 0] = 0;
b[6, 1] = 0;
b[6, 2] = 0;
b[6, 3] = 1;
b[6, 4] = -2;
b[6, 5] = 10;
b[6, 6] = 192;
b[6, 7] = 1011;
b[6, 8] = 3486;
b[6, 9] = 9492;
b[6, 10] = 22128;
b[6, 11] = 46149;
b[6, 12] = 88462;
b[7, 0] = 0;
b[7, 1] = 0;
b[7, 2] = 0;
b[7, 3] = -2;
b[7, 4] = -1;
b[7, 5] = -9;
b[7, 6] = 26;
b[7, 7] = 556;
b[7, 8] = 3153;
b[7, 9] = 11741;
b[7, 10] = 34468;
b[7, 11] = 86346;
b[7, 12] = 192787;
b[8, 0] = 0;
b[8, 1] = 0;
b[8, 2] = 0;
b[8, 3] = 6;
b[8, 4] = 6;
b[8, 5] = 6;
b[8, 6] = -19;
b[8, 7] = 75;
b[8, 8] = 1617;
b[8, 9] = 9785;
b[8, 10] = 39006;
b[8, 11] = 122436;
b[8, 12] = 327120;
b[9, 0] = 0;
b[9, 1] = 0;
b[9, 2] = 0;
b[9, 3] = -16;
b[9, 4] = -14;
b[9, 5] = -6;
b[9, 6] = 2;
b[9, 7] = -59;
b[9, 8] = 201;
b[9, 9] = 4697;
b[9, 10] = 30223;
b[9, 11] = 128142;
b[9, 12] = 427276;
b[10, 0] = 0;
b[10, 1] = 0;
b[10, 2] = 0;
b[10, 3] = 35;
b[10, 4] = 28;
b[10, 5] = 14;
b[10, 6] = 15;
b[10, 7] = 21;
b[10, 8] = -151;
b[10, 9] = 550;
b[10, 10] = 13652;
b[10, 11] = 92975;
b[10, 12] = 417066;
b[11, 0] = 0;
b[11, 1] = 0;
b[11, 2] = 0;
b[11, 3] = -61;
b[11, 4] = -54;
b[11, 5] = -38;
b[11, 6] = -35;
b[11, 7] = -6;
b[11, 8] = 22;
b[11, 9] = -436;
b[11, 10] = 1461;
b[11, 11] = 39640;
b[11, 12] = 284954;
b[12, 0] = 0;
b[12, 1] = 0;
b[12, 2] = 0;
b[12, 3] = 69;
b[12, 4] = 102;
b[12, 5] = 97;
b[12, 6] = 77;
b[12, 7] = 32;
b[12, 8] = 64;
b[12, 9] = 96;
b[12, 10] = -1190;
b[12, 11] = 3874;
b[12, 12] = 115022;
b[13, 0] = 0;
b[13, 1] = 0;
b[13, 2] = 0;
b[13, 3] = 42;
b[13, 4] = -172;
b[13, 5] = -218;
b[13, 6] = -160;
b[13, 7] = -84;
b[13, 8] = -73;
b[13, 9] = 103;
b[13, 10] = 229;
b[13, 11] = -3318;
b[13, 12] = 10141;
b[14, 0] = 0;
b[14, 1] = 0;
b[14, 2] = 0;
b[14, 3] = -583;
b[14, 4] = 145;
b[14, 5] = 361;
b[14, 6] = 241;
b[14, 7] = 103;
b[14, 8] = 24;
b[14, 9] = -97;
b[14, 10] = 316;
b[14, 11] = 650;
b[14, 12] = -9225;
b[15, 0] = 0;
b[15, 1] = 0;
b[15, 2] = 0;
b[15, 3] = 2371;
b[15, 4] = 695;
b[15, 5] = -75;
b[15, 6] = -5;
b[15, 7] = 107;
b[15, 8] = 132;
b[15, 9] = 67;
b[15, 10] = -221;
b[15, 11] = 881;
b[15, 12] = 1865;
b[16, 0] = 0;
b[16, 1] = 0;
b[16, 2] = 0;
b[16, 3] = -7290;
b[16, 4] = -5235;
b[16, 5] = -2639;
b[16, 6] = -1729;
b[16, 7] = -1134;
b[16, 8] = -629;
b[16, 9] = -215;
b[16, 10] = -97;
b[16, 11] = -653;
b[16, 12] = 2412;
b[17, 0] = 0;
b[17, 1] = 0;
b[17, 2] = 0;
b[17, 3] = 19117;
b[17, 4] = 22684;
b[17, 5] = 14379;
b[17, 6] = 8394;
b[17, 7] = 4428;
b[17, 8] = 1945;
b[17, 9] = 611;
b[17, 10] = 206;
b[17, 11] = -205;
b[17, 12] = -1900;
b[18, 0] = 0;
b[18, 1] = 0;
b[18, 2] = 0;
b[18, 3] = -44009;
b[18, 4] = -77125;
b[18, 5] = -53091;
b[18, 6] = -28275;
b[18, 7] = -12799;
b[18, 8] = -4556;
b[18, 9] = -891;
b[18, 10] = 361;
b[18, 11] = 1067;
b[18, 12] = 328;
b[19, 0] = 0;
b[19, 1] = 0;
b[19, 2] = 0;
b[19, 3] = 87868;
b[19, 4] = 218814;
b[19, 5] = 159714;
b[19, 6] = 78032;
b[19, 7] = 30003;
b[19, 8] = 7673;
b[19, 9] = -660;
b[19, 10] = -2770;
b[19, 11] = -2612;
b[19, 12] = -594;
b[20, 0] = 0;
b[20, 1] = 0;
b[20, 2] = 0;
b[20, 3] = -141310;
b[20, 4] = -519200;
b[20, 5] = -410032;
b[20, 6] = -185190;
b[20, 7] = -57939;
b[20, 8] = -6693;
b[20, 9] = 7966;
b[20, 10] = 8617;
b[20, 11] = 5173;
b[20, 12] = 1670;
b[21, 0] = 0;
b[21, 1] = 0;
b[21, 2] = 0;
b[21, 3] = 125878;
b[21, 4] = 978207;
b[21, 5] = 903680;
b[21, 6] = 390946;
b[21, 7] = 97538;
b[21, 8] = -2458;
b[21, 9] = -19483;
b[21, 10] = -11371;
b[21, 11] = -669;
b[21, 12] = 5157;
b[22, 0] = 0;
b[22, 1] = 0;
b[22, 2] = 0;
b[22, 3] = 265297;
b[22, 4] = -1158261;
b[22, 5] = -1677539;
b[22, 6] = -799151;
b[22, 7] = -212004;
b[22, 8] = -39456;
b[22, 9] = -27457;
b[22, 10] = -46530;
b[22, 11] = -55916;
b[22, 12] = -50490;
b[23, 0] = 0;
b[23, 1] = 0;
b[23, 2] = 0;
b[23, 3] = -1984305;
b[23, 4] = -800909;
b[23, 5] = 2510535;
b[23, 6] = 1938999;
b[23, 7] = 929355;
b[23, 8] = 579338;
b[23, 9] = 487936;
b[23, 10] = 418040;
b[23, 11] = 322343;
b[23, 12] = 217349;
b[24, 0] = 0;
b[24, 1] = 0;
b[24, 2] = 0;
b[24, 3] = 7605951;
b[24, 4] = 10141508;
b[24, 5] = -2895830;
b[24, 6] = -6462205;
b[24, 7] = -4924732;
b[24, 8] = -3627680;
b[24, 9] = -2710554;
b[24, 10] = -1899838;
b[24, 11] = -1195090;
b[24, 12] = -653098;
b[25, 0] = 0;
b[25, 1] = 0;
b[25, 2] = 0;
b[25, 3] = -23354516;
b[25, 4] = -38032683;
b[25, 5] = 3510111;
b[25, 6] = 24976838;
b[25, 7] = 22352062;
b[25, 8] = 15987842;
b[25, 9] = 10561939;
b[25, 10] = 6312365;
b[25, 11] = 3278614;
b[25, 12] = 1371539;
b[26, 0] = 0;
b[26, 1] = 0;
b[26, 2] = 0;
b[26, 3] = 62598209;
b[26, 4] = 101995618;
b[26, 5] = -11906465;
b[26, 6] = -90732750;
b[26, 7] = -83529211;
b[26, 8] = -55504765;
b[26, 9] = -32085237;
b[26, 10] = -15985537;
b[26, 11] = -6274171;
b[26, 12] = -1306117;
b[27, 0] = 0;
b[27, 1] = 0;
b[27, 2] = 0;
b[27, 3] = -149722399;
b[27, 4] = -219183486;
b[27, 5] = 49758418;
b[27, 6] = 280639224;
b[27, 7] = 257146875;
b[27, 8] = 155578654;
b[27, 9] = 75677735;
b[27, 10] = 28047178;
b[27, 11] = 4578206;
b[27, 12] = -4032036;
b[28, 0] = 0;
b[28, 1] = 0;
b[28, 2] = 0;
b[28, 3] = 316534983;
b[28, 4] = 399693728;
b[28, 5] = -113357865;
b[28, 6] = -685466682;
b[28, 7] = -635518381;
b[28, 8] = -340688418;
b[28, 9] = -123026288;
b[28, 10] = -15360061;
b[28, 11] = 21584769;
b[28, 12] = 23957773;
b[29, 0] = 0;
b[29, 1] = 0;
b[29, 2] = 0;
b[29, 3] = -560625360;
b[29, 4] = -728983130;
b[29, 5] = -150895320;
b[29, 6] = 1063892170;
b[29, 7] = 1125590288;
b[29, 8] = 497049720;
b[29, 9] = 53112492;
b[29, 10] = -101935212;
b[29, 11] = -102627692;
b[29, 12] = -55068259;
b[30, 0] = 0;
b[30, 1] = 0;
b[30, 2] = 0;
b[30, 3] = 669393536;
b[30, 4] = 1919734737;
b[30, 5] = 2854440824;
b[30, 6] = 635492066;
b[30, 7] = -623885699;
b[30, 8] = -48275901;
b[30, 9] = 424006628;
b[30, 10] = 390716900;
b[30, 11] = 168204549;
b[30, 12] = -21029264;
b[31, 0] = 0;
b[31, 1] = 0;
b[31, 2] = 0;
b[31, 3] = 355905172;
b[31, 4] = -7421495361;
b[31, 5] = -16330530631;
b[31, 6] = -12637655639;
b[31, 7] = -5043211619;
b[31, 8] = -2271349117;
b[31, 9] = -1272040059;
b[31, 10] = -268598965;
b[31, 11] = 479403003;
b[31, 12] = 775100614;
b[32, 0] = 0;
b[32, 1] = 0;
b[32, 2] = 0;
b[32, 3] = -5932419156;
b[32, 4] = 29144038864;
b[32, 5] = 65863789567;
b[32, 6] = 58528851322;
b[32, 7] = 25950651557;
b[32, 8] = 6368579033;
b[32, 9] = -1073385087;
b[32, 10] = -4061701962;
b[32, 11] = -4715629180;
b[32, 12] = -3929412272;
b[33, 0] = 0;
b[33, 1] = 0;
b[33, 2] = 0;
b[33, 3] = 26026028046;
b[33, 4] = -97637248329;
b[33, 5] = -211165711703;
b[33, 6] = -187832131800;
b[33, 7] = -75593723017;
b[33, 8] = 806130871;
b[33, 9] = 24855864235;
b[33, 10] = 26343712577;
b[33, 11] = 20356885413;
b[33, 12] = 12734923253;
b[34, 0] = 0;
b[34, 1] = 0;
b[34, 2] = 0;
b[34, 3] = -86474554175;
b[34, 4] = 263688604616;
b[34, 5] = 551439784095;
b[34, 6] = 463310181763;
b[34, 7] = 144140969898;
b[34, 8] = -79471172651;
b[34, 9] = -127692328183;
b[34, 10] = -100003764029;
b[34, 11] = -60022183508;
b[34, 12] = -28038201962;
b[35, 0] = 0;
b[35, 1] = 0;
b[35, 2] = 0;
b[35, 3] = 247142124851;
b[35, 4] = -520465090774;
b[35, 5] = -1136706967301;
b[35, 6] = -861046909496;
b[35, 7] = -128455583322;
b[35, 8] = 384899598912;
b[35, 9] = 424977783141;
b[35, 10] = 267631033109;
b[35, 11] = 118956636400;
b[35, 12] = 28720882820;
b[36, 0] = 0;
b[36, 1] = 0;
b[36, 2] = 0;
b[36, 3] = -628948260743;
b[36, 4] = 403776037072;
b[36, 5] = 1582026956160;
b[36, 6] = 1043553289853;
b[36, 7] = -162627804110;
b[36, 8] = -1056160173463;
b[36, 9] = -962296526011;
b[36, 10] = -458988731915;
b[36, 11] = -83577158850;
b[36, 12] = 77736541139;
b[37, 0] = 0;
b[37, 1] = 0;
b[37, 2] = 0;
b[37, 3] = 1426316946430;
b[37, 4] = 2358566745758;
b[37, 5] = -93860842113;
b[37, 6] = -440282725105;
b[37, 7] = 119767430229;
b[37, 8] = 1176265354159;
b[37, 9] = 969522484612;
b[37, 10] = 55240431958;
b[37, 11] = -468166866125;
b[37, 12] = -496221754893;
b[38, 0] = 0;
b[38, 1] = 0;
b[38, 2] = 0;
b[38, 3] = -2791511885085;
b[38, 4] = -15368004402858;
b[38, 5] = -7990049885463;
b[38, 6] = 1034241459841;
b[38, 7] = 6358117499402;
b[38, 8] = 5397964334952;
b[38, 9] = 3499747434097;
b[38, 10] = 2982079139020;
b[38, 11] = 2329478724832;
b[38, 12] = 1276122766875;
b[39, 0] = 0;
b[39, 1] = 0;
b[39, 2] = 0;
b[39, 3] = 4195335063233;
b[39, 4] = 58574919481064;
b[39, 5] = 30261957597813;
b[39, 6] = -20129928211556;
b[39, 7] = -46409424919655;
b[39, 8] = -41376116224459;
b[39, 9] = -24301700668815;
b[39, 10] = -12297962107388;
b[39, 11] = -5159735931565;
b[39, 12] = -720051511294;
b[40, 0] = 0;
b[40, 1] = 0;
b[40, 2] = 0;
b[40, 3] = -2093756620906;
b[40, 4] = -172947435774980;
b[40, 5] = -71057809797451;
b[40, 6] = 125958422692798;
b[40, 7] = 203846423496403;
b[40, 8] = 166268093538054;
b[40, 9] = 84517519747464;
b[40, 10] = 27031003274675;
b[40, 11] = 194090468266;
b[40, 12] = -9492239317275;


(* Coefficients c_k(m) = c[k,m] *)

c[1, 1] = -1;
c[1, 2] = -3;
c[1, 3] = -5;
c[1, 4] = -7;
c[1, 5] = -9;
c[1, 6] = -11;
c[1, 7] = -13;
c[1, 8] = -15;
c[1, 9] = -17;
c[1, 10] = -19;
c[1, 11] = -21;
c[1, 12] = -23;
c[2, 1] = -1/2;
c[2, 2] = -3/2;
c[2, 3] = -5/2;
c[2, 4] = -7/2;
c[2, 5] = -9/2;
c[2, 6] = -11/2;
c[2, 7] = -13/2;
c[2, 8] = -15/2;
c[2, 9] = -17/2;
c[2, 10] = -19/2;
c[2, 11] = -21/2;
c[2, 12] = -23/2;
c[3, 1] = -1/3;
c[3, 2] = 0;
c[3, 3] = 1/3;
c[3, 4] = 2/3;
c[3, 5] = 1;
c[3, 6] = 4/3;
c[3, 7] = 5/3;
c[3, 8] = 2;
c[3, 9] = 7/3;
c[3, 10] = 8/3;
c[3, 11] = 3;
c[3, 12] = 10/3;
c[4, 1] = -1/4;
c[4, 2] = 9/4;
c[4, 3] = 19/4;
c[4, 4] = 29/4;
c[4, 5] = 39/4;
c[4, 6] = 49/4;
c[4, 7] = 59/4;
c[4, 8] = 69/4;
c[4, 9] = 79/4;
c[4, 10] = 89/4;
c[4, 11] = 99/4;
c[4, 12] = 109/4;
c[5, 1] = -1/5;
c[5, 2] = 27/5;
c[5, 3] = 11;
c[5, 4] = 83/5;
c[5, 5] = 111/5;
c[5, 6] = 139/5;
c[5, 7] = 167/5;
c[5, 8] = 39;
c[5, 9] = 223/5;
c[5, 10] = 251/5;
c[5, 11] = 279/5;
c[5, 12] = 307/5;
c[6, 1] = -1/6;
c[6, 2] = 9;
c[6, 3] = 109/6;
c[6, 4] = 82/3;
c[6, 5] = 73/2;
c[6, 6] = 137/3;
c[6, 7] = 329/6;
c[6, 8] = 64;
c[6, 9] = 439/6;
c[6, 10] = 247/3;
c[6, 11] = 183/2;
c[6, 12] = 302/3;
c[7, 1] = -1/7;
c[7, 2] = 81/7;
c[7, 3] = 170/7;
c[7, 4] = 37;
c[7, 5] = 348/7;
c[7, 6] = 437/7;
c[7, 7] = 526/7;
c[7, 8] = 615/7;
c[7, 9] = 704/7;
c[7, 10] = 793/7;
c[7, 11] = 126;
c[7, 12] = 971/7;
c[8, 1] = -1/8;
c[8, 2] = 81/8;
c[8, 3] = 243/8;
c[8, 4] = 405/8;
c[8, 5] = 567/8;
c[8, 6] = 729/8;
c[8, 7] = 891/8;
c[8, 8] = 1053/8;
c[8, 9] = 1215/8;
c[8, 10] = 1377/8;
c[8, 11] = 1539/8;
c[8, 12] = 1701/8;
c[9, 1] = -1/9;
c[9, 2] = 0;
c[9, 3] = 496/9;
c[9, 4] = 1001/9;
c[9, 5] = 502/3;
c[9, 6] = 2011/9;
c[9, 7] = 2516/9;
c[9, 8] = 1007/3;
c[9, 9] = 3526/9;
c[9, 10] = 4031/9;
c[9, 11] = 504;
c[9, 12] = 5041/9;
c[10, 1] = -1/10;
c[10, 2] = -243/10;
c[10, 3] = 337/2;
c[10, 4] = 3743/10;
c[10, 5] = 5801/10;
c[10, 6] = 7859/10;
c[10, 7] = 9917/10;
c[10, 8] = 2395/2;
c[10, 9] = 14033/10;
c[10, 10] = 16091/10;
c[10, 11] = 18149/10;
c[10, 12] = 20207/10;
c[11, 1] = -1/11;
c[11, 2] = -729/11;
c[11, 3] = 5957/11;
c[11, 4] = 13688/11;
c[11, 5] = 21430/11;
c[11, 6] = 2652;
c[11, 7] = 36914/11;
c[11, 8] = 44656/11;
c[11, 9] = 52398/11;
c[11, 10] = 60140/11;
c[11, 11] = 67882/11;
c[11, 12] = 75624/11;
c[12, 1] = -1/12;
c[12, 2] = -243/2;
c[12, 3] = 17449/12;
c[12, 4] = 10637/3;
c[12, 5] = 22613/4;
c[12, 6] = 46565/6;
c[12, 7] = 118421/12;
c[12, 8] = 11976;
c[12, 9] = 169003/12;
c[12, 10] = 97147/6;
c[12, 11] = 73195/4;
c[12, 12] = 61219/3;
c[13, 1] = -1/13;
c[13, 2] = -2187/13;
c[13, 3] = 39463/13;
c[13, 4] = 111078/13;
c[13, 5] = 184617/13;
c[13, 6] = 258169/13;
c[13, 7] = 25517;
c[13, 8] = 405273/13;
c[13, 9] = 478825/13;
c[13, 10] = 552377/13;
c[13, 11] = 625929/13;
c[13, 12] = 699481/13;
c[14, 1] = -1/14;
c[14, 2] = -2187/14;
c[14, 3] = 28715/7;
c[14, 4] = 34343/2;
c[14, 5] = 218945/7;
c[14, 6] = 635645/14;
c[14, 7] = 416700/7;
c[14, 8] = 1031155/14;
c[14, 9] = 614455/7;
c[14, 10] = 1426665/14;
c[14, 11] = 116030;
c[14, 12] = 1822175/14;
c[15, 1] = -1/15;
c[15, 2] = 0;
c[15, 3] = -21119/15;
c[15, 4] = 393557/15;
c[15, 5] = 299456/5;
c[15, 6] = 1406389/15;
c[15, 7] = 382885/3;
c[15, 8] = 807487/5;
c[15, 9] = 2930497/15;
c[15, 10] = 3438533/15;
c[15, 11] = 1315523/5;
c[15, 12] = 890921/3;
c[16, 1] = -1/16;
c[16, 2] = 6561/16;
c[16, 3] = -534301/16;
c[16, 4] = 223877/16;
c[16, 5] = 1458359/16;
c[16, 6] = 2722265/16;
c[16, 7] = 3986523/16;
c[16, 8] = 5250781/16;
c[16, 9] = 6515039/16;
c[16, 10] = 7779297/16;
c[16, 11] = 9043555/16;
c[16, 12] = 10307813/16;
c[17, 1] = -1/17;
c[17, 2] = 19683/17;
c[17, 3] = -2462285/17;
c[17, 4] = -1876909/17;
c[17, 5] = 881611/17;
c[17, 6] = 3861233/17;
c[17, 7] = 6845836/17;
c[17, 8] = 9830456/17;
c[17, 9] = 753828;
c[17, 10] = 15799696/17;
c[17, 11] = 18784316/17;
c[17, 12] = 21768936/17;
c[18, 1] = -1/18;
c[18, 2] = 2187;
c[18, 3] = -4108252/9;
c[18, 4] = -12049837/18;
c[18, 5] = -1213642/3;
c[18, 6] = -1106249/18;
c[18, 7] = 2561506/9;
c[18, 8] = 3784241/6;
c[18, 9] = 8791217/9;
c[18, 10] = 23812145/18;
c[18, 11] = 1668992;
c[18, 12] = 36271567/18;
c[19, 1] = -1/19;
c[19, 2] = 59049/19;
c[19, 3] = -22847505/19;
c[19, 4] = -50997299/19;
c[19, 5] = -49759850/19;
c[19, 6] = -40772320/19;
c[19, 7] = -31313571/19;
c[19, 8] = -21847507/19;
c[19, 9] = -12381424/19;
c[19, 10] = -153439;
c[19, 11] = 6550742/19;
c[19, 12] = 16016825/19;
c[20, 1] = -1/20;
c[20, 2] = 59049/20;
c[20, 3] = -54784571/20;
c[20, 4] = -180510501/20;
c[20, 5] = -221526011/20;
c[20, 6] = -225093701/20;
c[20, 7] = -225167871/20;
c[20, 8] = -225151601/20;
c[20, 9] = -225134771/20;
c[20, 10] = -225117941/20;
c[20, 11] = -225101111/20;
c[20, 12] = -225084281/20;
c[21, 1] = -1/21;
c[21, 2] = 0;
c[21, 3] = -111751849/21;
c[21, 4] = -560242478/21;
c[21, 5] = -272354641/7;
c[21, 6] = -913581028/21;
c[21, 7] = -987674249/21;
c[21, 8] = -353620202/7;
c[21, 9] = -162005239/3;
c[21, 10] = -1207212719/21;
c[21, 11] = -426796255/7;
c[21, 12] = -1353564811/21;
c[22, 1] = -1/22;
c[22, 2] = -177147/22;
c[22, 3] = -176668343/22;
c[22, 4] = -763614685/11;
c[22, 5] = -1315893534/11;
c[22, 6] = -142104470;
c[22, 7] = -1746899947/11;
c[22, 8] = -1926821404/11;
c[22, 9] = -2106671130/11;
c[22, 10] = -2286520515/11;
c[22, 11] = -2466369900/11;
c[22, 12] = -2646219285/11;
c[23, 1] = -1/23;
c[23, 2] = -531441/23;
c[23, 3] = -118327139/23;
c[23, 4] = -3559750234/23;
c[23, 5] = -7501565584/23;
c[23, 6] = -9389403930/23;
c[23, 7] = -10633708118/23;
c[23, 8] = -11821980327/23;
c[23, 9] = -13008637246/23;
c[23, 10] = -14195280181/23;
c[23, 11] = -15381923093/23;
c[23, 12] = -720372435;
c[24, 1] = -1/24;
c[24, 2] = -177147/4;
c[24, 3] = 194463259/8;
c[24, 4] = -543923145/2;
c[24, 5] = -6283954339/8;
c[24, 6] = -4196258389/4;
c[24, 7] = -9520089601/8;
c[24, 8] = -1315848307;
c[24, 9] = -11528385431/8;
c[24, 10] = -6264956055/4;
c[24, 11] = -13531438517/8;
c[24, 12] = -3633241231/2;
c[25, 1] = -1/25;
c[25, 2] = -1594323/25;
c[25, 3] = 717151986/5;
c[25, 4] = -6414453792/25;
c[25, 5] = -40939597939/25;
c[25, 6] = -61117514211/25;
c[25, 7] = -69093070008/25;
c[25, 8] = -14992257246/5;
c[25, 9] = -80704035202/25;
c[25, 10] = -86444076699/25;
c[25, 11] = -92184099721/25;
c[25, 12] = -97924122718/25;
c[26, 1] = -1/26;
c[26, 2] = -1594323/26;
c[26, 3] = 13512914839/26;
c[26, 4] = 7369694127/13;
c[26, 5] = -72841885073/26;
c[26, 6] = -137904576665/26;
c[26, 7] = -12085309197/2;
c[26, 8] = -165200363239/26;
c[26, 9] = -172380355203/26;
c[26, 10] = -179531957299/26;
c[26, 11] = -186683244041/26;
c[26, 12] = -193834529821/26;
c[27, 1] = -1/27;
c[27, 2] = 0;
c[27, 3] = 41914910575/27;
c[27, 4] = 113380532867/27;
c[27, 5] = -29597518721/9;
c[27, 6] = -307483605995/27;
c[27, 7] = -371074877023/27;
c[27, 8] = -127034303986/9;
c[27, 9] = -385178533670/27;
c[27, 10] = -388996242661/27;
c[27, 11] = -14548504840;
c[27, 12] = -396622994858/27;
c[28, 1] = -1/28;
c[28, 2] = 4782969/28;
c[28, 3] = 57197442693/14;
c[28, 4] = 432708533013/28;
c[28, 5] = 4637629747/14;
c[28, 6] = -106874392949/4;
c[28, 7] = -260673748847/7;
c[28, 8] = -1100313555993/28;
c[28, 9] = -561288821813/14;
c[28, 10] = -1142766928907/28;
c[28, 11] = -290726630787/7;
c[28, 12] = -1183045673421/28;
c[29, 1] = -1/29;
c[29, 2] = 14348907/29;
c[29, 3] = 278885925242/29;
c[29, 4] = 1278047926749/29;
c[29, 5] = 498612974699/29;
c[29, 6] = -2097096265813/29;
c[29, 7] = -3535468411286/29;
c[29, 8] = -4010506455581/29;
c[29, 9] = -4292993631976/29;
c[29, 10] = -4560467045473/29;
c[29, 11] = -4827445521915/29;
c[29, 12] = -5094417375598/29;
c[30, 1] = -1/30;
c[30, 2] = 4782969/5;
c[30, 3] = 597993934079/30;
c[30, 4] = 3217013204429/30;
c[30, 5] = 1081853748367/15;
c[30, 6] = -6251480960431/30;
c[30, 7] = -12630229322281/30;
c[30, 8] = -15418769353861/30;
c[30, 9] = -17239928561131/30;
c[30, 10] = -18962211506851/30;
c[30, 11] = -20680130220751/30;
c[30, 12] = -22397966072701/30;
c[31, 1] = -1/31;
c[31, 2] = 43046721/31;
c[31, 3] = 1054736211431/31;
c[31, 4] = 7293915047821/31;
c[31, 5] = 7766259551947/31;
c[31, 6] = -16981437420663/31;
c[31, 7] = -41913273647661/31;
c[31, 8] = -54678832339354/31;
c[31, 9] = -62943293129640/31;
c[31, 10] = -70609798874162/31;
c[31, 11] = -78241692186359/31;
c[31, 12] = -85872687946256/31;
c[32, 1] = -1/32;
c[32, 2] = 43046721/32;
c[32, 3] = 1139179585123/32;
c[32, 4] = 16039072689701/32;
c[32, 5] = 28868769343383/32;
c[32, 6] = -33830292432711/32;
c[32, 7] = -119717451317061/32;
c[32, 8] = -168815053186083/32;
c[32, 9] = -198479023582817/32;
c[32, 10] = -224799545493503/32;
c[32, 11] = -250870185609373/32;
c[32, 12] = -276932222475003/32;
c[33, 1] = -1/33;
c[33, 2] = 0;
c[33, 3] = -1549695150772/33;
c[33, 4] = 38082255491282/33;
c[33, 5] = 113393351483173/33;
c[33, 6] = -3002101471595/11;
c[33, 7] = -269918294955667/33;
c[33, 8] = -435893747937785/33;
c[33, 9] = -174678457841288/11;
c[33, 10] = -594803046207538/33;
c[33, 11] = -663913149455756/33;
c[33, 12] = -244316368260276/11;
c[34, 1] = -1/34;
c[34, 2] = -129140163/34;
c[34, 3] = -15386147782205/34;
c[34, 4] = 104126362499061/34;
c[34, 5] = 439095169556889/34;
c[34, 6] = 335854232089313/34;
c[34, 7] = -178825324088885/17;
c[34, 8] = -434404853815509/17;
c[34, 9] = -32109993946874;
c[34, 10] = -615230859894069/17;
c[34, 11] = -679503226657443/17;
c[34, 12] = -743484758149097/17;
c[35, 1] = -1/35;
c[35, 2] = -387420489/35;
c[35, 3] = -13065449070166/7;
c[35, 4] = 306164463708984/35;
c[35, 5] = 1575565946438798/35;
c[35, 6] = 2107710395162287/35;
c[35, 7] = 534730846397586/35;
c[35, 8] = -191625869481497/7;
c[35, 9] = -1471907993859941/35;
c[35, 10] = -1604166116542032/35;
c[35, 11] = -1678254834384808/35;
c[35, 12] = -1748150158921419/35;
c[36, 1] = -1/36;
c[36, 2] = -43046721/2;
c[36, 3] = -54354588517373/9;
c[36, 4] = 843527740544663/36;
c[36, 5] = 421791102625427/3;
c[36, 6] = 8805681544831495/36;
c[36, 7] = 1492384287858419/9;
c[36, 8] = 180759624349995/4;
c[36, 9] = 142160113497551/18;
c[36, 10] = 558773979016817/36;
c[36, 11] = 95342249355694/3;
c[36, 12] = 1757434751189563/36;
c[37, 1] = -1/37;
c[37, 2] = -1162261467/37;
c[37, 3] = -627315450462963/37;
c[37, 4] = 1866379491386571/37;
c[37, 5] = 14217421756443212/37;
c[37, 6] = 29495321336807221/37;
c[37, 7] = 26485685183978590/37;
c[37, 8] = 13347376088080228/37;
c[37, 9] = 8197282932513234/37;
c[37, 10] = 9451164864752960/37;
c[37, 11] = 12263693233029044/37;
c[37, 12] = 15250344011378496/37;
c[38, 1] = -1/38;
c[38, 2] = -1162261467/38;
c[38, 3] = -1612429462500773/38;
c[38, 4] = 2142500901246585/38;
c[38, 5] = 16873162390636379/19;
c[38, 6] = 41525514920947187/19;
c[38, 7] = 87329097695453591/38;
c[38, 8] = 45746238895756329/38;
c[38, 9] = 10398648184911730/19;
c[38, 10] = 1024533765785333/2;
c[38, 11] = 12741232736409583/19;
c[38, 12] = 32512729985724409/38;
c[39, 1] = -1/39;
c[39, 2] = 0;
c[39, 3] = -3676482814641389/39;
c[39, 4] = -2243963194379538/13;
c[39, 5] = 20690167905118479/13;
c[39, 6] = 198389838145118533/39;
c[39, 7] = 239105158433893679/39;
c[39, 8] = 35675081664536160/13;
c[39, 9] = -10118285915158388/39;
c[39, 10] = -46754572537830175/39;
c[39, 11] = -16928582326701744/13;
c[39, 12] = -49267805664749909/39;
c[40, 1] = -1/40;
c[40, 2] = 3486784401/40;
c[40, 3] = -7137157281847427/40;
c[40, 4] = -11863366853808769/8;
c[40, 5] = 59048018268315597/40;
c[40, 6] = 398441811787792899/40;
c[40, 7] = 578668865907382521/40;
c[40, 8] = 184731393877826063/40;
c[40, 9] = -60224864209141735/8;
c[40, 10] = -537076417099910573/40;
c[40, 11] = -636820492620605471/40;
c[40, 12] = -707937033946689729/40;


(* Differences Delta_k(m) = c_k(m) - C_k(m) = DD[k,m] *)

DD[1, 1] = 0;
DD[1, 2] = 0;
DD[1, 3] = 0;
DD[1, 4] = 0;
DD[1, 5] = 0;
DD[1, 6] = 0;
DD[1, 7] = 0;
DD[1, 8] = 0;
DD[1, 9] = 0;
DD[1, 10] = 0;
DD[1, 11] = 0;
DD[1, 12] = 0;
DD[2, 1] = 0;
DD[2, 2] = 0;
DD[2, 3] = 0;
DD[2, 4] = 0;
DD[2, 5] = 0;
DD[2, 6] = 0;
DD[2, 7] = 0;
DD[2, 8] = 0;
DD[2, 9] = 0;
DD[2, 10] = 0;
DD[2, 11] = 0;
DD[2, 12] = 0;
DD[3, 1] = 0;
DD[3, 2] = 0;
DD[3, 3] = 0;
DD[3, 4] = 0;
DD[3, 5] = 0;
DD[3, 6] = 0;
DD[3, 7] = 0;
DD[3, 8] = 0;
DD[3, 9] = 0;
DD[3, 10] = 0;
DD[3, 11] = 0;
DD[3, 12] = 0;
DD[4, 1] = 0;
DD[4, 2] = 0;
DD[4, 3] = 0;
DD[4, 4] = 0;
DD[4, 5] = 0;
DD[4, 6] = 0;
DD[4, 7] = 0;
DD[4, 8] = 0;
DD[4, 9] = 0;
DD[4, 10] = 0;
DD[4, 11] = 0;
DD[4, 12] = 0;
DD[5, 1] = 0;
DD[5, 2] = 0;
DD[5, 3] = 0;
DD[5, 4] = 0;
DD[5, 5] = 0;
DD[5, 6] = 0;
DD[5, 7] = 0;
DD[5, 8] = 0;
DD[5, 9] = 0;
DD[5, 10] = 0;
DD[5, 11] = 0;
DD[5, 12] = 0;
DD[6, 1] = 0;
DD[6, 2] = 0;
DD[6, 3] = 0;
DD[6, 4] = 0;
DD[6, 5] = 0;
DD[6, 6] = 0;
DD[6, 7] = 0;
DD[6, 8] = 0;
DD[6, 9] = 0;
DD[6, 10] = 0;
DD[6, 11] = 0;
DD[6, 12] = 0;
DD[7, 1] = 1;
DD[7, 2] = 0;
DD[7, 3] = 0;
DD[7, 4] = 0;
DD[7, 5] = 0;
DD[7, 6] = 0;
DD[7, 7] = 0;
DD[7, 8] = 0;
DD[7, 9] = 0;
DD[7, 10] = 0;
DD[7, 11] = 0;
DD[7, 12] = 0;
DD[8, 1] = 10;
DD[8, 2] = 0;
DD[8, 3] = 0;
DD[8, 4] = 0;
DD[8, 5] = 0;
DD[8, 6] = 0;
DD[8, 7] = 0;
DD[8, 8] = 0;
DD[8, 9] = 0;
DD[8, 10] = 0;
DD[8, 11] = 0;
DD[8, 12] = 0;
DD[9, 1] = 57;
DD[9, 2] = 1;
DD[9, 3] = 0;
DD[9, 4] = 0;
DD[9, 5] = 0;
DD[9, 6] = 0;
DD[9, 7] = 0;
DD[9, 8] = 0;
DD[9, 9] = 0;
DD[9, 10] = 0;
DD[9, 11] = 0;
DD[9, 12] = 0;
DD[10, 1] = 243;
DD[10, 2] = 13;
DD[10, 3] = 0;
DD[10, 4] = 0;
DD[10, 5] = 0;
DD[10, 6] = 0;
DD[10, 7] = 0;
DD[10, 8] = 0;
DD[10, 9] = 0;
DD[10, 10] = 0;
DD[10, 11] = 0;
DD[10, 12] = 0;
DD[11, 1] = 867;
DD[11, 2] = 97;
DD[11, 3] = 1;
DD[11, 4] = 0;
DD[11, 5] = 0;
DD[11, 6] = 0;
DD[11, 7] = 0;
DD[11, 8] = 0;
DD[11, 9] = 0;
DD[11, 10] = 0;
DD[11, 11] = 0;
DD[11, 12] = 0;
DD[12, 1] = 2777;
DD[12, 2] = 548;
DD[12, 3] = 16;
DD[12, 4] = 0;
DD[12, 5] = 0;
DD[12, 6] = 0;
DD[12, 7] = 0;
DD[12, 8] = 0;
DD[12, 9] = 0;
DD[12, 10] = 0;
DD[12, 11] = 0;
DD[12, 12] = 0;
DD[13, 1] = 8430;
DD[13, 2] = 2604;
DD[13, 3] = 150;
DD[13, 4] = 1;
DD[13, 5] = 0;
DD[13, 6] = 0;
DD[13, 7] = 0;
DD[13, 8] = 0;
DD[13, 9] = 0;
DD[13, 10] = 0;
DD[13, 11] = 0;
DD[13, 12] = 0;
DD[14, 1] = 50447/2;
DD[14, 2] = 10942;
DD[14, 3] = 1075;
DD[14, 4] = 19;
DD[14, 5] = 0;
DD[14, 6] = 0;
DD[14, 7] = 0;
DD[14, 8] = 0;
DD[14, 9] = 0;
DD[14, 10] = 0;
DD[14, 11] = 0;
DD[14, 12] = 0;
DD[15, 1] = 75586;
DD[15, 2] = 41717;
DD[15, 3] = 6440;
DD[15, 4] = 216;
DD[15, 5] = 1;
DD[15, 6] = 0;
DD[15, 7] = 0;
DD[15, 8] = 0;
DD[15, 9] = 0;
DD[15, 10] = 0;
DD[15, 11] = 0;
DD[15, 12] = 0;
DD[16, 1] = 224939;
DD[16, 2] = 146333;
DD[16, 3] = 33513;
DD[16, 4] = 1883;
DD[16, 5] = 22;
DD[16, 6] = 0;
DD[16, 7] = 0;
DD[16, 8] = 0;
DD[16, 9] = 0;
DD[16, 10] = 0;
DD[16, 11] = 0;
DD[16, 12] = 0;
DD[17, 1] = 650699;
DD[17, 2] = 476291;
DD[17, 3] = 154727;
DD[17, 4] = 13595;
DD[17, 5] = 295;
DD[17, 6] = 1;
DD[17, 7] = 0;
DD[17, 8] = 0;
DD[17, 9] = 0;
DD[17, 10] = 0;
DD[17, 11] = 0;
DD[17, 12] = 0;
DD[18, 1] = 3583917/2;
DD[18, 2] = 2896101/2;
DD[18, 3] = 643296;
DD[18, 4] = 84238;
DD[18, 5] = 3031;
DD[18, 6] = 25;
DD[18, 7] = 0;
DD[18, 8] = 0;
DD[18, 9] = 0;
DD[18, 10] = 0;
DD[18, 11] = 0;
DD[18, 12] = 0;
DD[19, 1] = 4637373;
DD[19, 2] = 4142266;
DD[19, 3] = 2438443;
DD[19, 4] = 458660;
DD[19, 5] = 25574;
DD[19, 6] = 387;
DD[19, 7] = 1;
DD[19, 8] = 0;
DD[19, 9] = 0;
DD[19, 10] = 0;
DD[19, 11] = 0;
DD[19, 12] = 0;
DD[20, 1] = 22526941/2;
DD[20, 2] = 22531163/2;
DD[20, 3] = 8522559;
DD[20, 4] = 2235421;
DD[20, 5] = 183804;
DD[20, 6] = 4578;
DD[20, 7] = 28;
DD[20, 8] = 0;
DD[20, 9] = 0;
DD[20, 10] = 0;
DD[20, 11] = 0;
DD[20, 12] = 0;
DD[21, 1] = 78375472/3;
DD[21, 2] = 29609731;
DD[21, 3] = 27772788;
DD[21, 4] = 9900665;
DD[21, 5] = 1155646;
DD[21, 6] = 44167;
DD[21, 7] = 492;
DD[21, 8] = 1;
DD[21, 9] = 0;
DD[21, 10] = 0;
DD[21, 11] = 0;
DD[21, 12] = 0;
DD[22, 1] = 121432009/2;
DD[22, 2] = 154115793/2;
DD[22, 3] = 170771027/2;
DD[22, 4] = 40346320;
DD[22, 5] = 6489096;
DD[22, 6] = 361255;
DD[22, 7] = 6583;
DD[22, 8] = 31;
DD[22, 9] = 0;
DD[22, 10] = 0;
DD[22, 11] = 0;
DD[22, 12] = 0;
DD[23, 1] = 152847564;
DD[23, 2] = 204417628;
DD[23, 3] = 250889246;
DD[23, 4] = 152855325;
DD[23, 5] = 33065219;
DD[23, 6] = 2578461;
DD[23, 7] = 71449;
DD[23, 8] = 610;
DD[23, 9] = 1;
DD[23, 10] = 0;
DD[23, 11] = 0;
DD[23, 12] = 0;
DD[24, 1] = 2637130835/6;
DD[24, 2] = 564668320;
DD[24, 3] = 714211315;
DD[24, 4] = 543132636;
DD[24, 5] = 154790717;
DD[24, 6] = 16411213;
DD[24, 7] = 655411;
DD[24, 8] = 9105;
DD[24, 9] = 34;
DD[24, 10] = 0;
DD[24, 11] = 0;
DD[24, 12] = 0;
DD[25, 1] = 1391354790;
DD[25, 2] = 1620891937;
DD[25, 3] = 1993987027;
DD[25, 4] = 1823579398;
DD[25, 5] = 672174552;
DD[25, 6] = 94658821;
DD[25, 7] = 5237509;
DD[25, 8] = 109780;
DD[25, 9] = 741;
DD[25, 10] = 1;
DD[25, 11] = 0;
DD[25, 12] = 0;
DD[26, 1] = 4429630240;
DD[26, 2] = 4704618373;
DD[26, 3] = 5499456640;
DD[26, 4] = 11643356295/2;
DD[26, 5] = 2728217088;
DD[26, 6] = 500855326;
DD[26, 7] = 37272360;
DD[26, 8] = 1116287;
DD[26, 9] = 12203;
DD[26, 10] = 37;
DD[26, 11] = 0;
DD[26, 12] = 0;
DD[27, 1] = 13136147748;
DD[27, 2] = 39832150372/3;
DD[27, 3] = 14971023262;
DD[27, 4] = 17759133871;
DD[27, 5] = 10412477394;
DD[27, 6] = 2454044591;
DD[27, 7] = 240048040;
DD[27, 8] = 9875048;
DD[27, 9] = 161805;
DD[27, 10] = 885;
DD[27, 11] = 1;
DD[27, 12] = 0;
DD[28, 1] = 137359290391/4;
DD[28, 2] = 35059248745;
DD[28, 3] = 79727729745/2;
DD[28, 4] = 103902929515/2;
DD[28, 5] = 37548103173;
DD[28, 6] = 11217500995;
DD[28, 7] = 1416247581;
DD[28, 8] = 77697172;
DD[28, 9] = 1806512;
DD[28, 10] = 15936;
DD[28, 11] = 40;
DD[28, 12] = 0;
DD[29, 1] = 74404390248;
DD[29, 2] = 83610809986;
DD[29, 3] = 102432996187;
DD[29, 4] = 146092783256;
DD[29, 5] = 128421640892;
DD[29, 6] = 48120350650;
DD[29, 7] = 7727236099;
DD[29, 8] = 552538830;
DD[29, 9] = 17526661;
DD[29, 10] = 230454;
DD[29, 11] = 1042;
DD[29, 12] = 1;
DD[30, 1] = 116725946938;
DD[30, 2] = 1043928469661/6;
DD[30, 3] = 251181427564;
DD[30, 4] = 395743244654;
DD[30, 5] = 835788458285/2;
DD[30, 6] = 194649121982;
DD[30, 7] = 39285351332;
DD[30, 8] = 3595191691;
DD[30, 9] = 151059527;
DD[30, 10] = 2802748;
DD[30, 11] = 20363;
DD[30, 12] = 43;
DD[31, 1] = 62317515190;
DD[31, 2] = 308479739609;
DD[31, 3] = 588662935576;
DD[31, 4] = 1036087604823;
DD[31, 5] = 1297485360126;
DD[31, 6] = 745333390373;
DD[31, 7] = 187241444672;
DD[31, 8] = 21610064626;
DD[31, 9] = 1175391077;
DD[31, 10] = 29589972;
DD[31, 11] = 318942;
DD[31, 12] = 1212;
DD[32, 1] = -609294614895/2;
DD[32, 2] = 1019577036495/2;
DD[32, 3] = 2719642031115/2;
DD[32, 4] = 5279754311121/2;
DD[32, 5] = 3855239656473;
DD[32, 6] = 2710328456455;
DD[32, 7] = 840789221804;
DD[32, 8] = 120923643882;
DD[32, 9] = 8359049469;
DD[32, 10] = 277220245;
DD[32, 11] = 4197109;
DD[32, 12] = 25543;
DD[33, 1] = -800883576618;
DD[33, 2] = 3873202799275/3;
DD[33, 3] = 10008174951061/3;
DD[33, 4] = 6628977694671;
DD[33, 5] = 11003083295044;
DD[33, 6] = 9385953989664;
DD[33, 7] = 3571481210256;
DD[33, 8] = 633873205356;
DD[33, 9] = 54866030639;
DD[33, 10] = 2342277207;
DD[33, 11] = 47900607;
DD[33, 12] = 430769;


(* Polynomials C_k = CC[k] *)

CC[1] = 1 - 2*m;
CC[2] = 1/2 - m;
CC[3] = -2/3 + m/3;
CC[4] = -11/4 + (5*m)/2;
CC[5] = -29/5 + (28*m)/5;
CC[6] = -28/3 + (55*m)/6;
CC[7] = -97/7 + (89*m)/7;
CC[8] = -243/8 + (81*m)/4;
CC[9] = -1019/9 + (505*m)/9;
CC[10] = -4489/10 + (1029*m)/5;
CC[11] = -17280/11 + (7742*m)/11;
CC[12] = -14654/3 + (25291*m)/12;
CC[13] = -183143/13 + (73552*m)/13;
CC[14] = -550885/14 + (197755*m)/14;
CC[15] = -1641827/15 + (508036*m)/15;
CC[16] = -4863283/16 + (632129*m)/8;
CC[17] = -14046504/17 + (2984620*m)/17;
CC[18] = -38484965/18 + (6229711*m)/18;
CC[19] = -97576171/19 + (9466083*m)/19;
CC[20] = -225286241/20 + (1683*m)/2;
CC[21] = -475452259/21 - (73176046*m)/21;
CC[22] = -488026665/11 - (179849385*m)/11;
CC[23] = -2328851061/23 - (1186642912*m)/23;
CC[24] = -314331005 - (1001526407*m)/8;
CC[25] = -29043846754/25 - (5740022997*m)/25;
CC[26] = -108019100461/26 - (3575642890*m)/13;
CC[27] = -350862625046/27 - (3813364151*m)/27;
CC[28] = -941375883585/28 - (20139149153*m)/28;
CC[29] = -1890755493699/29 - (266971823494*m)/29;
CC[30] = -1783943165791/30 - 57261174745*m;
CC[31] = 5699142939376/31 - (7630985910267*m)/31;
CC[32] = 35810617213837/32 - (13030951687759*m)/16;
CC[33] = 31821182282937/11 - (69034388820418*m)/33;
CC[34] = 24195892615615/17 - (63973396203381*m)/17;


(* END of file data_FREE.m *)

